The chiral critical point from the strong coupling expansion

The strong coupling expansion for staggered fermions allows for Monte Carlo simulations using a dual representation. It has a mild sign problem for low values of the inverse gauge coupling $\beta$, hence the phase diagram in the full $\mu_B - T$ plane can be evaluated. We have extended this framework to include $\mathcal{O}(\beta)$ and $\mathcal{O}(\beta^2)$ corrections, by mapping the degrees of freedom to a vertex model. We present results on the $\beta$-dependence of the chiral critical point from those simulations.

==> anc/Fig3-5_OB0.dat <==
#1.aT                #2.gamma             #3.mu                #4.mq                #5.beta              #6.sign(mean)        #7.sign(err)         #8.BDens(mean)       #9.BDens(err)        #10.BSusc(mean)      #11.BSusc(err)       #12.erg(mean)        #13.erg(err)         #14.SpecHeat(mean)   #15.SpecHeat(err)    #16.PlaqNum(mean)    #17.PlaqNum(err)     #18.PlaqNumSusc(mean) #19.PlaqNumSusc(err)
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.10167328e-01       1.73347644e-04       4.53909017e-04       2.75199676e-06       2.04947431e+00       4.18346040e-04       2.82122604e-03       2.03385642e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.19421420e-01       2.09941718e-04       5.29365515e-04       4.50078717e-06       2.06773356e+00       4.89144605e-04       3.09411542e-03       2.73372462e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.29924043e-01       2.49401125e-04       6.36825031e-04       5.24001125e-06       2.08785255e+00       5.79343784e-04       3.44965311e-03       2.68208294e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.42646465e-01       2.18641462e-04       7.56843842e-04       8.04003119e-06       2.11221515e+00       4.94012498e-04       3.76962369e-03       3.13693285e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.58401509e-01       4.82707595e-04       9.50073838e-04       1.98264771e-05       2.14184596e+00       1.03452311e-03       4.35535222e-03       7.60874865e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.79253710e-01       6.28357267e-04       1.34072934e-03       2.45730494e-05       2.18031820e+00       1.25426916e-03       5.51914876e-03       8.79272491e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.84545053e-01       5.47674757e-04       1.42235959e-03       2.34471282e-05       2.18999166e+00       1.11563209e-03       5.70563042e-03       7.96476747e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.90454198e-01       8.15170161e-04       1.57461186e-03       4.16415890e-05       2.20090073e+00       1.60975074e-03       6.14113584e-03       1.46688594e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.97027197e-01       1.01576983e-03       1.73480154e-03       3.97406786e-05       2.21254025e+00       1.95809008e-03       6.59229440e-03       1.22584928e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.02142227e-01       7.03879868e-04       1.94937396e-03       9.91395614e-05       2.22151171e+00       1.30572911e-03       7.16346314e-03       2.95741551e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.09630421e-01       1.06191669e-03       2.36998774e-03       2.90502594e-04       2.23455277e+00       1.80412522e-03       8.24202228e-03       7.70368270e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.18384355e-01       1.28969829e-03       2.48294484e-03       1.20687881e-04       2.25011163e+00       2.34906009e-03       8.52836169e-03       3.37032006e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.30985931e-01       2.93389303e-03       3.61056537e-03       4.87884632e-04       2.27171292e+00       4.99387657e-03       1.13685059e-02       1.24766898e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.45023464e-01       3.83097018e-03       4.66249949e-03       8.05171163e-04       2.29536360e+00       6.23012129e-03       1.39414042e-02       1.94198381e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.67467169e-01       4.85194587e-03       7.84586332e-03       9.54024899e-04       2.33170418e+00       7.72049258e-03       2.14321763e-02       2.29163919e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.95382181e-01       6.34066088e-03       9.80570340e-03       1.08502299e-03       2.37746459e+00       9.93444875e-03       2.58743806e-02       2.46801112e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       3.57391316e-01       1.69067419e-02       1.58366971e-02       1.34517593e-03       2.47354530e+00       2.59404196e-02       3.80698863e-02       2.75656088e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.46721542e-01       7.59793542e-03       1.64516691e-02       4.60675813e-04       2.60760303e+00       1.12253270e-02       3.71040896e-02       1.18748806e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.84846981e-01       9.26709267e-03       1.30286274e-02       1.11255762e-03       2.66304043e+00       1.36881385e-02       2.80133039e-02       2.68077777e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.07594667e-01       1.22959723e-02       1.04337854e-02       1.66176685e-03       2.69473746e+00       1.78061830e-02       2.14836098e-02       3.79318919e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.42657123e-01       6.57841087e-03       5.16214055e-03       1.02943511e-03       2.74367446e+00       9.29751024e-03       9.61366422e-03       2.22784526e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.91759097e-01       4.49121110e-04       1.37427622e-03       3.52074687e-05       2.80070680e+00       5.78059799e-04       1.66810284e-03       5.61199591e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       6.13424354e-01       7.03412976e-04       1.15791100e-03       4.43757460e-05       2.81944224e+00       8.39091973e-04       1.26097038e-03       7.38147960e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.37287942e-01       1.81918435e-04       6.50934416e-04       4.16588743e-06       2.16220260e+00       4.52288404e-04       3.35444197e-03       2.19580034e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.49147307e-01       3.11182246e-04       7.65653940e-04       6.62141151e-06       2.18401429e+00       6.84452146e-04       3.69387777e-03       3.34217588e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.63929759e-01       2.52948947e-04       9.43787809e-04       1.67949062e-05       2.21096339e+00       5.48484675e-04       4.17065753e-03       7.44057655e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.81518057e-01       4.63401339e-04       1.19311436e-03       1.74349257e-05       2.24243588e+00       9.23999573e-04       4.83092936e-03       6.71762264e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.06538555e-01       7.10251421e-04       1.63559378e-03       2.61172691e-05       2.28662099e+00       1.34493272e-03       5.97454821e-03       8.64689570e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.42706044e-01       1.20524312e-03       2.99316341e-03       1.99570403e-04       2.34796306e+00       2.07180249e-03       9.33142392e-03       5.21958224e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.54414876e-01       2.35515020e-03       3.57635239e-03       2.84058245e-04       2.36736514e+00       3.92958097e-03       1.06936842e-02       7.17883354e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.64802508e-01       2.53579648e-03       3.79373428e-03       2.25897822e-04       2.38465935e+00       4.29898631e-03       1.11376575e-02       5.80064589e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.80462916e-01       2.80982976e-03       4.67895052e-03       2.98969513e-04       2.40993696e+00       4.65833358e-03       1.29840832e-02       6.97921433e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.99918020e-01       4.46540434e-03       6.06430285e-03       5.67190619e-04       2.44064436e+00       7.04966504e-03       1.61107887e-02       1.30656864e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       3.27577790e-01       4.47195075e-03       7.42645464e-03       4.63558269e-04       2.48427389e+00       6.92897167e-03       1.85382433e-02       9.97432486e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       3.61480029e-01       7.09990219e-03       9.31883664e-03       4.24929121e-04       2.53549330e+00       1.08366117e-02       2.21205996e-02       9.04811837e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.22902768e-01       1.43355314e-02       9.37680183e-03       6.00991361e-04       2.62179732e+00       1.98111809e-02       1.99878172e-02       1.61677768e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.30946712e-01       5.90824318e-03       8.92531415e-03       2.60043787e-04       2.63793736e+00       8.65129475e-03       1.93355404e-02       6.71102725e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.56582944e-01       6.49051286e-03       7.46555615e-03       4.20040935e-04       2.67421668e+00       9.41736229e-03       1.54846021e-02       1.00542749e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.76024487e-01       5.39773285e-03       6.05916915e-03       4.96778533e-04       2.70085578e+00       7.73587252e-03       1.19996929e-02       1.13685553e-03       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.92754461e-01       4.00438743e-03       5.02922374e-03       3.29835489e-04       2.72292672e+00       5.61283541e-03       9.50182149e-03       7.23861720e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.14258682e-01       2.13123519e-03       3.25159085e-03       2.32799078e-04       2.75127966e+00       2.93926499e-03       5.60011184e-03       4.85536782e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.19262363e-01       2.70701710e-03       3.07609071e-03       2.95324144e-04       2.75644489e+00       3.74399546e-03       5.20064513e-03       6.19478113e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.30411769e-01       2.04834244e-03       2.27300120e-03       2.03103832e-04       2.76990809e+00       2.78218258e-03       3.49329017e-03       4.01607186e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.40474704e-01       9.29805966e-04       1.66109591e-03       5.28885381e-05       2.78166756e+00       1.22182926e-03       2.27881086e-03       9.92848239e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.65551623e-01       5.03830082e-04       1.22428954e-03       3.04315366e-05       2.80555559e+00       6.22171624e-04       1.41370096e-03       5.37676484e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.84640046e-01       2.67176930e-04       1.06705064e-03       9.82513427e-06       2.82127684e+00       3.03334220e-04       1.10541782e-03       1.68725046e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.70996281e-01       2.16742001e-04       9.28722723e-04       1.19579250e-05       2.28000447e+00       5.03402266e-04       3.95003395e-03       5.25804695e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       1.88150963e-01       3.35068172e-04       1.15283295e-03       1.35226522e-05       2.30985826e+00       7.21960719e-04       4.51723800e-03       4.72526676e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.09887193e-01       6.91916092e-04       1.51749446e-03       7.20628403e-05       2.34713824e+00       1.28484114e-03       5.40086013e-03       2.28442674e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.37775598e-01       8.45272646e-04       2.07202839e-03       7.32161736e-05       2.39358794e+00       1.45888498e-03       6.67911781e-03       2.20996752e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       2.80493722e-01       1.33191946e-03       3.30609730e-03       1.21676189e-04       2.46263734e+00       2.24304344e-03       9.27854595e-03       3.17356012e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       3.65591306e-01       3.85989127e-03       5.99005827e-03       1.62459818e-04       2.59280852e+00       5.89381139e-03       1.39400558e-02       3.35010414e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       3.80827354e-01       4.36501713e-03       5.64259237e-03       1.13319176e-04       2.61512099e+00       6.62129001e-03       1.27229349e-02       2.51248657e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       3.93250188e-01       2.80644887e-03       5.48576376e-03       1.83385774e-04       2.63246803e+00       4.29420299e-03       1.20365615e-02       4.69338279e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.17104622e-01       2.94120831e-03       5.27997980e-03       1.19349914e-04       2.66641639e+00       4.37582569e-03       1.11209131e-02       3.02985774e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.27978260e-01       3.46329610e-03       4.88311988e-03       1.69652605e-04       2.68087304e+00       5.06079804e-03       9.99785186e-03       4.28518097e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.44479971e-01       3.08241947e-03       4.01014168e-03       1.85781059e-04       2.70362817e+00       4.47354865e-03       7.79814400e-03       4.44768922e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.59842338e-01       2.82505672e-03       3.54513707e-03       2.26645361e-04       2.72374868e+00       4.06594646e-03       6.61230524e-03       5.19405343e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.62850808e-01       3.13478935e-03       3.56391661e-03       2.37535437e-04       2.72642826e+00       4.47530653e-03       6.55207099e-03       5.14526436e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.76201069e-01       2.73874094e-03       2.94201947e-03       2.12215669e-04       2.74353241e+00       3.81780049e-03       5.14631047e-03       4.55335674e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.92729083e-01       1.76056487e-03       2.03611149e-03       1.41061039e-04       2.76474383e+00       2.41599626e-03       3.18827116e-03       2.95259761e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       4.93608896e-01       2.39433756e-03       2.20553587e-03       2.10476372e-04       2.76414232e+00       3.28348375e-03       3.50088820e-03       4.37073303e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.04270746e-01       9.65104754e-04       1.68624909e-03       7.22777875e-05       2.77700699e+00       1.29626360e-03       2.40585729e-03       1.40357046e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.08114842e-01       9.07649827e-04       1.66624675e-03       6.44202447e-05       2.78045531e+00       1.22585906e-03       2.36986006e-03       1.31212719e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.12150610e-01       1.12815863e-03       1.60053254e-03       5.55846803e-05       2.78406248e+00       1.46707454e-03       2.20690821e-03       1.09905411e-04       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.18739072e-01       6.69137589e-04       1.40168134e-03       2.83879011e-05       2.79113226e+00       8.77844019e-04       1.82181349e-03       5.21827868e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.23393597e-01       8.07362213e-04       1.36775494e-03       4.73749372e-05       2.79552874e+00       1.05451472e-03       1.73320777e-03       9.18043903e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.42811973e-01       5.36026767e-04       1.13240394e-03       2.49182378e-05       2.81227747e+00       6.73849450e-04       1.25240847e-03       4.33074436e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       0.00000000e+00       1.00000000e+00       0.00000000e+00       5.60172288e-01       2.04982608e-04       9.96202391e-04       9.74126625e-06       2.82599644e+00       2.36073720e-04       9.79611711e-04       1.39412043e-05       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00       


==> anc/Fig3-5_OB1.dat <==
#1.aT                #2.gamma             #3.mu                #4.mq                #5.beta              #6.sign(mean)        #7.sign(err)         #8.BDens(mean)       #9.BDens(err)        #10.BSusc(mean)      #11.BSusc(err)       #12.erg(mean)        #13.erg(err)         #14.SpecHeat(mean)   #15.SpecHeat(err)    #16.PlaqNum(mean)    #17.PlaqNum(err)     #18.PlaqNumSusc(mean) #19.PlaqNumSusc(err) 
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       6.00848909e-02       1.01932259e-04       1.79858935e-04       1.35927139e-06       1.94707750e+00       3.85372942e-04       1.89682268e-03       2.11328051e-05       4.11705576e-03       4.51231814e-06       2.05912445e-06       2.91424176e-08      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       6.14846256e-02       7.61837186e-05       1.84607892e-04       1.14463518e-06       1.94814752e+00       2.30820009e-04       1.88635481e-03       2.12043660e-05       7.94944907e-03       8.06096992e-06       3.79621480e-06       5.27374044e-08      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       6.29935584e-02       8.03537590e-05       1.89851448e-04       1.59115541e-06       1.94982568e+00       3.22949862e-04       1.91497702e-03       2.25107570e-05       1.15328549e-02       1.03275369e-05       5.33115922e-06       6.01206204e-08      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       6.45208210e-02       8.64090707e-05       1.94763544e-04       1.10502005e-06       1.95179752e+00       3.32472058e-04       1.92745925e-03       1.79000743e-05       1.48983325e-02       6.07494830e-06       6.70662445e-06       7.57052548e-08      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       6.59859965e-02       6.26270950e-05       1.97319429e-04       1.17494224e-06       1.95349544e+00       2.45908960e-04       1.91509243e-03       1.59311839e-05       1.80520452e-02       9.65924225e-06       7.84519612e-06       6.29896800e-08      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       6.71443396e-02       8.77026040e-05       2.02822458e-04       1.99192359e-06       1.95466491e+00       2.71607057e-04       1.92934242e-03       2.07876827e-05       2.10428536e-02       8.84226326e-06       8.81443362e-06       6.38927426e-08      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       6.85153560e-02       1.25847228e-04       2.07697571e-04       1.74634937e-06       1.95653588e+00       3.84090552e-04       1.93053116e-03       2.75242626e-05       2.38711923e-02       8.73866878e-06       9.78316631e-06       1.28286200e-07      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       6.97444686e-02       7.75335289e-05       2.12683056e-04       1.71491895e-06       1.95799002e+00       2.15823271e-04       1.97402615e-03       1.71406013e-05       2.65476516e-02       1.07073701e-05       1.06994314e-05       7.97244995e-08      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       7.09469413e-02       1.03846322e-04       2.16224594e-04       1.33881269e-06       1.95952141e+00       2.80046357e-04       1.98326762e-03       1.99385348e-05       2.90973660e-02       7.36965811e-06       1.15764935e-05       1.04403995e-07      
8.00000000e-01       1.78885438e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       7.21764519e-02       1.26284509e-04       2.18493775e-04       1.15809857e-06       1.96112025e+00       3.77727446e-04       1.96746858e-03       1.20626692e-05       3.15381320e-02       9.97105031e-06       1.21464902e-05       1.25029659e-07      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       6.70723578e-02       6.96222810e-05       2.08180613e-04       1.86662058e-06       1.96121748e+00       2.12272801e-04       1.99181127e-03       2.46448330e-05       4.14753556e-03       4.04922359e-06       2.06064181e-06       2.31294648e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       6.87591834e-02       1.22095238e-04       2.16452166e-04       1.23233465e-06       1.96301488e+00       3.50084184e-04       2.03994274e-03       1.23912835e-05       8.01573648e-03       1.00439103e-05       3.92175786e-06       4.91100300e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       7.07633255e-02       8.96021654e-05       2.22089689e-04       1.69240657e-06       1.96556921e+00       2.47741112e-04       2.03782384e-03       1.80229113e-05       1.16242224e-02       9.27105465e-06       5.36112758e-06       3.43510176e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       7.22365750e-02       1.01620142e-04       2.26766121e-04       1.13280606e-06       1.96719256e+00       2.87195020e-04       2.04162620e-03       1.71829912e-05       1.50042480e-02       9.11132521e-06       6.73006820e-06       6.06047446e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       7.39384618e-02       1.19772049e-04       2.33570347e-04       1.66505907e-06       1.96951639e+00       3.35021198e-04       2.07048113e-03       1.74491535e-05       1.81902565e-02       9.39936539e-06       8.08941124e-06       7.46305541e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       7.53377101e-02       1.61412827e-04       2.38692638e-04       1.69978871e-06       1.97098056e+00       5.30051673e-04       2.08431294e-03       1.56531163e-05       2.11842976e-02       1.08456051e-05       9.11473684e-06       8.93474329e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       7.69326172e-02       9.20934511e-05       2.42633557e-04       2.18553216e-06       1.97339815e+00       2.89043151e-04       2.05548560e-03       2.29866200e-05       2.40451365e-02       9.92838008e-06       9.89416355e-06       8.11544115e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       7.81967829e-02       1.44037219e-04       2.50882382e-04       2.05649948e-06       1.97462725e+00       4.29323951e-04       2.12927547e-03       1.95746665e-05       2.67527325e-02       9.61762076e-06       1.09336848e-05       7.48894282e-08      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       7.96624374e-02       1.67904778e-04       2.51528701e-04       2.55567546e-06       1.97682180e+00       5.28035630e-04       2.09540825e-03       2.50824010e-05       2.93327968e-02       9.28623331e-06       1.15467239e-05       1.27713559e-07      
8.00000000e-01       1.78885438e+00       5.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       8.10257149e-02       1.04446683e-04       2.57487120e-04       2.52061849e-06       1.97858286e+00       2.75787115e-04       2.09400681e-03       1.98061422e-05       3.17851553e-02       1.04117039e-05       1.20552981e-05       8.94671855e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       7.55137308e-02       1.93112140e-04       2.45755851e-04       2.53549493e-06       1.97826796e+00       5.26047474e-04       2.11948151e-03       1.95659226e-05       4.18773216e-03       4.40513997e-06       2.07950462e-06       2.54681267e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       7.77332289e-02       8.96852570e-05       2.58983340e-04       3.06656322e-06       1.98110333e+00       2.86107326e-04       2.20839468e-03       3.60802501e-05       8.07745983e-03       7.75368708e-06       4.06785444e-06       8.24844059e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       7.96508292e-02       1.69420955e-04       2.64372935e-04       2.16495871e-06       1.98344952e+00       4.43389938e-04       2.18320846e-03       1.62389066e-05       1.17157190e-02       7.14506658e-06       5.50148228e-06       3.88592790e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       8.12686247e-02       1.15515543e-04       2.69396260e-04       1.88202390e-06       1.98491676e+00       3.94046534e-04       2.20294102e-03       2.16385709e-05       1.51299224e-02       9.57819965e-06       6.84181505e-06       7.63246169e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       8.32841207e-02       1.13802076e-04       2.75783818e-04       2.71799236e-06       1.98807119e+00       3.61089283e-04       2.20662136e-03       2.29438752e-05       1.83420935e-02       1.04676973e-05       8.01611882e-06       7.79939447e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       8.49073777e-02       1.26562386e-04       2.80185168e-04       2.73138456e-06       1.99003131e+00       3.43112858e-04       2.20265393e-03       2.49745728e-05       2.13725733e-02       1.09550865e-05       9.06290811e-06       9.01185590e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       8.68969634e-02       1.43062611e-04       2.87838294e-04       1.31038370e-06       1.99314112e+00       3.97752560e-04       2.20923872e-03       1.34675104e-05       2.42526653e-02       1.52942051e-05       9.96996822e-06       9.04102822e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       8.83545143e-02       1.86312727e-04       2.95954801e-04       1.91301326e-06       1.99492726e+00       5.80689253e-04       2.25730149e-03       1.02618382e-05       2.69763534e-02       1.32924098e-05       1.08428356e-05       7.59151103e-08      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       8.98813569e-02       1.20555573e-04       3.05675076e-04       3.26863945e-06       1.99679963e+00       3.31738101e-04       2.28524671e-03       2.81835048e-05       2.95688661e-02       1.49562531e-05       1.14474172e-05       1.22924208e-07      
8.00000000e-01       1.78885438e+00       5.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       9.17918485e-02       1.25789951e-04       3.06321444e-04       3.45456668e-06       2.00010432e+00       3.54999700e-04       2.27519521e-03       2.51530385e-05       3.20537377e-02       9.56314103e-06       1.24769635e-05       1.25502110e-07      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       8.56092939e-02       1.54437626e-04       2.93737215e-04       1.77501307e-06       1.99859201e+00       4.03941688e-04       2.28035663e-03       1.76418430e-05       4.22993625e-03       5.85356928e-06       2.07646550e-06       2.47094134e-08      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       8.80679761e-02       1.46940871e-04       3.07732929e-04       2.08083236e-06       2.00182270e+00       3.97834139e-04       2.34890769e-03       2.26567070e-05       8.15682120e-03       7.13364667e-06       3.99586986e-06       7.51121739e-08      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       9.03482053e-02       1.46877738e-04       3.21073800e-04       4.18956586e-06       2.00485526e+00       3.72703096e-04       2.38767268e-03       3.16554906e-05       1.18426260e-02       9.01134311e-06       5.52095279e-06       4.79449079e-08      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       9.25818433e-02       1.64336327e-04       3.23593896e-04       3.22000964e-06       2.00793685e+00       4.65455499e-04       2.33314637e-03       2.48568275e-05       1.52858546e-02       1.10181255e-05       6.73135995e-06       5.03165217e-08      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       9.45871352e-02       1.85682000e-04       3.35701685e-04       2.59403036e-06       2.01057548e+00       4.55102918e-04       2.42362622e-03       1.96625755e-05       1.85217276e-02       1.08133614e-05       8.21439031e-06       6.41421102e-08      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       9.69678213e-02       2.29535659e-04       3.49292983e-04       2.38311745e-06       2.01418036e+00       6.14492661e-04       2.46939259e-03       2.00610099e-05       2.15857680e-02       1.30895594e-05       9.27909745e-06       1.11658661e-07      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       9.85159861e-02       1.94623243e-04       3.52900387e-04       5.01047315e-06       2.01577502e+00       5.31955371e-04       2.44946122e-03       3.31845899e-05       2.44926970e-02       9.47390683e-06       1.01342172e-05       1.15499084e-07      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.00427889e-01       1.60102170e-04       3.56737659e-04       3.72210476e-06       2.01850681e+00       4.44050954e-04       2.42819087e-03       2.53711436e-05       2.72315946e-02       7.88994745e-06       1.07538870e-05       4.18634493e-08      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.02769450e-01       1.85018978e-04       3.69976672e-04       3.07764493e-06       2.02243712e+00       4.99056124e-04       2.49911781e-03       2.11594337e-05       2.98687850e-02       1.01940140e-05       1.18538502e-05       8.58229944e-08      
8.00000000e-01       1.78885438e+00       5.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.03818886e-01       2.05824293e-04       3.73030143e-04       3.34139145e-06       2.02303709e+00       5.17411687e-04       2.49146022e-03       2.23436120e-05       3.23323629e-02       1.23509724e-05       1.22392272e-05       1.07338016e-07      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       9.80452646e-02       1.30299106e-04       3.70232633e-04       3.82855875e-06       2.02363983e+00       3.99514076e-04       2.58570163e-03       2.78034465e-05       4.27644642e-03       6.21376254e-06       2.17178504e-06       3.53351121e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.00920335e-01       2.68116899e-04       3.82248684e-04       3.14958420e-06       2.02746965e+00       7.27505878e-04       2.60318078e-03       2.00445075e-05       8.26785820e-03       8.58665002e-06       4.02302123e-06       7.06645237e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.03617611e-01       1.92472121e-04       3.99395849e-04       4.83800791e-06       2.03118250e+00       5.30805184e-04       2.64482164e-03       3.29978461e-05       1.19719045e-02       9.10572036e-06       5.59680448e-06       6.72769929e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.05781954e-01       1.69584453e-04       4.04704812e-04       2.63640073e-06       2.03378489e+00       4.65533144e-04       2.66533622e-03       2.36900840e-05       1.54498388e-02       1.00171922e-05       7.11850128e-06       1.09119590e-07      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.08355848e-01       2.31681294e-04       4.20154094e-04       5.30388735e-06       2.03750175e+00       5.89277684e-04       2.71986886e-03       3.11250823e-05       1.87202102e-02       9.49229517e-06       8.28893407e-06       4.69898570e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.11088149e-01       3.78877887e-04       4.34170856e-04       5.31794122e-06       2.04164974e+00       9.53290055e-04       2.74882988e-03       2.78921492e-05       2.18259738e-02       1.31901146e-05       9.24097031e-06       4.65805760e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.13385543e-01       2.77057523e-04       4.45391356e-04       3.91491499e-06       2.04481844e+00       7.13660834e-04       2.76020309e-03       2.45068252e-05       2.47664882e-02       1.19330086e-05       1.03083833e-05       7.97115396e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.15081283e-01       2.24128794e-04       4.42550163e-04       4.61452250e-06       2.04692815e+00       6.13096084e-04       2.70050329e-03       3.14846325e-05       2.75276828e-02       1.25721479e-05       1.08423675e-05       7.42495601e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.17080281e-01       3.39239344e-04       4.54269095e-04       4.72086966e-06       2.04948572e+00       8.12532981e-04       2.72631316e-03       2.67422647e-05       3.01722288e-02       1.72492422e-05       1.16001505e-05       4.44056683e-08      
8.00000000e-01       1.78885438e+00       5.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.19177126e-01       1.51680400e-04       4.60870421e-04       3.36445067e-06       2.05250292e+00       3.90801314e-04       2.73273231e-03       2.67965846e-05       3.26978928e-02       1.08529036e-05       1.24764607e-05       1.05773229e-07      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.13919557e-01       1.71943808e-04       4.85371906e-04       5.49313426e-06       2.05488975e+00       4.19034342e-04       2.95731908e-03       3.62911514e-05       4.33953420e-03       6.31208719e-06       2.20564823e-06       4.73999249e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.17023721e-01       3.00212488e-04       4.88566333e-04       5.80525138e-06       2.05919276e+00       6.86496561e-04       2.90661472e-03       3.26581747e-05       8.36095040e-03       1.15044061e-05       4.04800171e-06       4.98339354e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.19962850e-01       2.97710885e-04       5.11787119e-04       4.01806792e-06       2.06285230e+00       7.47206905e-04       3.02685160e-03       2.42526254e-05       1.21353645e-02       8.19006238e-06       5.75264440e-06       5.25407030e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.23437445e-01       2.88292298e-04       5.29360797e-04       8.22177905e-06       2.06813454e+00       6.51465662e-04       3.03014637e-03       4.72531379e-05       1.56597407e-02       1.16152212e-05       7.01390345e-06       7.78479061e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.26584567e-01       3.81307997e-04       5.53505903e-04       9.78282950e-06       2.07283339e+00       9.10900462e-04       3.13594448e-03       4.90263462e-05       1.89822680e-02       8.02347513e-06       8.36823115e-06       8.97698457e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.28944115e-01       3.33444796e-04       5.38145052e-04       4.41430603e-06       2.07587995e+00       7.98828939e-04       2.98673620e-03       2.49158064e-05       2.21097454e-02       1.18899254e-05       9.32280668e-06       1.15850876e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.31332901e-01       3.43868854e-04       5.66095249e-04       7.79789731e-06       2.07915970e+00       7.83647982e-04       3.10044131e-03       3.97836027e-05       2.50682765e-02       1.14012626e-05       1.03642342e-05       6.09454455e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.34465363e-01       4.24061834e-04       5.95009924e-04       5.93147186e-06       2.08401284e+00       1.02762743e-03       3.19753324e-03       2.75820591e-05       2.79044111e-02       1.39135854e-05       1.10599485e-05       4.42716607e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.37049329e-01       2.62794412e-04       6.01631593e-04       8.17232538e-06       2.08785780e+00       5.47167695e-04       3.20623758e-03       4.40662707e-05       3.05831340e-02       1.22471648e-05       1.20090766e-05       7.16265699e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.39111700e-01       2.81887362e-04       6.03245874e-04       1.00955332e-05       2.09058918e+00       6.25352763e-04       3.16935947e-03       5.66787163e-05       3.31124742e-02       1.19667472e-05       1.29057738e-05       8.56816524e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.26839074e-01       2.48900608e-04       5.67916721e-04       7.73812714e-06       2.07812758e+00       6.23577548e-04       3.16987426e-03       4.61176351e-05       8.43908277e-03       9.09535711e-06       4.06644386e-06       4.04661405e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.36892224e-01       4.44171706e-04       6.34526460e-04       1.46606134e-05       2.09256565e+00       1.01717287e-03       3.32241228e-03       7.01405653e-05       1.91321980e-02       1.11006121e-05       8.36400062e-06       4.53704509e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.51997376e-01       5.43026798e-04       7.12167239e-04       1.31724276e-05       2.11509033e+00       1.17731373e-03       3.51251674e-03       6.85948152e-05       3.33929199e-02       1.74223930e-05       1.29479040e-05       1.25337079e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.33946374e-01       3.64927972e-04       6.70754420e-04       9.05684521e-06       2.09335281e+00       8.57726756e-04       3.57615197e-03       4.78828767e-05       4.40281545e-03       6.82420905e-06       2.25492331e-06       3.62086811e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.38167759e-01       6.56386824e-04       6.62604943e-04       6.99284721e-06       2.09957620e+00       1.54876487e-03       3.42682071e-03       3.54973196e-05       8.49529223e-03       1.21142388e-05       4.10070614e-06       5.38631226e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.42232418e-01       2.40947735e-04       7.17180643e-04       7.28291009e-06       2.10547449e+00       5.39933060e-04       3.65515411e-03       3.34331610e-05       1.23185086e-02       8.12247116e-06       5.78481573e-06       3.77810052e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.45871436e-01       5.30947186e-04       7.30837109e-04       9.10305994e-06       2.11082947e+00       1.18748855e-03       3.65830493e-03       4.31923388e-05       1.59161363e-02       1.22884240e-05       7.17528863e-06       8.27373663e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.49663985e-01       2.89214925e-04       7.56325551e-04       1.00887200e-05       2.11640937e+00       6.76973596e-04       3.68976653e-03       4.97806261e-05       1.92730128e-02       9.53932005e-06       8.47104786e-06       7.37441816e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.53452027e-01       3.44896266e-04       7.67310138e-04       1.73636332e-05       2.12237089e+00       7.61167808e-04       3.67061451e-03       7.58317221e-05       2.24657844e-02       8.44091985e-06       9.33848372e-06       4.14407192e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.55923777e-01       3.63657041e-04       7.92524078e-04       1.72928222e-05       2.12535249e+00       7.56082778e-04       3.79642521e-03       8.89026400e-05       2.54581718e-02       9.30921372e-06       1.04452305e-05       1.07567961e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.60089950e-01       3.44985382e-04       7.93639917e-04       1.46686534e-05       2.13202982e+00       7.43008901e-04       3.70530507e-03       6.86757723e-05       2.83384489e-02       1.38883373e-05       1.14028204e-05       7.03873367e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.62704641e-01       3.38192503e-04       8.31056901e-04       2.03233444e-05       2.13560074e+00       6.92186510e-04       3.84960799e-03       8.78732211e-05       3.10344992e-02       1.42164435e-05       1.22973800e-05       1.25995497e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.66310731e-01       6.13666195e-04       8.83747126e-04       1.88619242e-05       2.14150106e+00       1.37585694e-03       4.02855412e-03       8.18957121e-05       3.36590258e-02       1.90686471e-05       1.28032434e-05       8.48058086e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.52077123e-01       4.52353541e-04       8.23478625e-04       1.86517834e-05       2.12595273e+00       9.73500909e-04       3.96889431e-03       8.26233746e-05       8.57795825e-03       8.20939428e-06       4.34879051e-06       6.91872164e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.65605329e-01       5.81039874e-04       9.07476033e-04       2.03403810e-05       2.14619775e+00       1.23459886e-03       4.12639397e-03       9.06113603e-05       1.94612342e-02       1.32011208e-05       8.62201182e-06       1.30765432e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.84610411e-01       6.04053975e-04       1.07137680e-03       2.00365739e-05       2.17497283e+00       1.25586844e-03       4.51107514e-03       7.30076593e-05       3.39704157e-02       1.80968080e-05       1.29942259e-05       7.30248165e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.63620342e-01       5.73720384e-04       1.01814264e-03       1.36217915e-05       2.14919243e+00       1.21140397e-03       4.58031109e-03       5.85088382e-05       4.48975162e-03       6.64335752e-06       2.30799598e-06       4.08561949e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.69215220e-01       9.38394752e-04       1.05188474e-03       1.95538518e-05       2.15783673e+00       1.94682318e-03       4.60774203e-03       7.54510704e-05       8.67626861e-03       1.10794223e-05       4.25878691e-06       7.37610429e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.74653575e-01       6.62954397e-04       1.11741391e-03       3.17553960e-05       2.16597802e+00       1.37459026e-03       4.79239893e-03       1.23885681e-04       1.25737360e-02       9.92508202e-06       6.03012952e-06       7.72214710e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.80044130e-01       7.67141068e-04       1.14271583e-03       3.01207518e-05       2.17439307e+00       1.48287245e-03       4.82597916e-03       1.18900459e-04       1.62183557e-02       1.13866086e-05       7.16372013e-06       3.24536338e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.83716594e-01       9.03060838e-04       1.23543544e-03       3.41455885e-05       2.17901404e+00       1.88236052e-03       5.08204198e-03       1.26416872e-04       1.96549464e-02       7.59046447e-06       8.67555424e-06       6.67401504e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.89425895e-01       7.96968268e-04       1.21701076e-03       3.06671301e-05       2.18826935e+00       1.61411199e-03       4.95805300e-03       1.07217538e-04       2.29027972e-02       1.39393364e-05       9.58535354e-06       5.09322170e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.94048965e-01       7.27049258e-04       1.23997904e-03       3.28380772e-05       2.19554145e+00       1.48065677e-03       5.00570023e-03       1.18545443e-04       2.59854330e-02       1.52077204e-05       1.06939091e-05       8.29161340e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.98115029e-01       7.43132027e-04       1.29022973e-03       3.05154944e-05       2.20153381e+00       1.45775622e-03       5.14718550e-03       1.21935713e-04       2.88971041e-02       1.76375129e-05       1.16562161e-05       1.14092073e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.02203234e-01       1.54102782e-03       1.31073303e-03       3.57498365e-05       2.20755977e+00       3.07568771e-03       5.17885956e-03       1.28978335e-04       3.16481764e-02       3.08569932e-05       1.25519138e-05       3.57851101e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.03964077e-01       9.39409721e-04       1.25452068e-03       3.10858664e-05       2.20935520e+00       1.88481010e-03       4.89910788e-03       1.28646867e-04       3.42475098e-02       2.20220763e-05       1.32701641e-05       7.16610610e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.92336671e-01       9.20562990e-04       1.44893864e-03       4.93517433e-05       2.19978924e+00       1.82537732e-03       5.70476988e-03       1.70985658e-04       8.77379035e-03       1.19278820e-05       4.36845337e-06       4.46870200e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.11149086e-01       1.11181994e-03       1.71340157e-03       6.31633328e-05       2.22830575e+00       2.17182230e-03       6.38739195e-03       2.15734471e-04       1.98960145e-02       1.55929213e-05       8.63925958e-06       9.17798370e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.33001212e-01       1.74687974e-03       1.87853897e-03       1.14387665e-04       2.26004244e+00       3.23439675e-03       6.61299744e-03       3.62923313e-04       3.46424538e-02       2.20946173e-05       1.32157779e-05       1.00234807e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       2.00000000e-01       9.99992453e-01       7.54717000e-06       1.98785957e-01       1.30863116e-03       1.87049532e-03       2.76231867e-04       2.21122855e+00       2.27358937e-03       6.94138675e-03       7.77675141e-04       8.80305878e-03       1.09395907e-05       4.46764479e-06       6.20230943e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.17396436e-01       1.48532340e-03       1.88196977e-03       7.14248310e-05       2.23944131e+00       2.82073295e-03       6.81320323e-03       2.31119338e-04       1.99492667e-02       2.44554900e-05       8.69111622e-06       7.08309198e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.44116019e-01       7.69755309e-04       2.16979621e-03       1.14219754e-04       2.27991390e+00       1.40314725e-03       7.35217643e-03       3.46176186e-04       3.47931189e-02       1.59074270e-05       1.30625764e-05       4.64373530e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.05596613e-01       1.84251337e-03       1.80684431e-03       1.11335296e-04       2.22374782e+00       3.43843809e-03       6.71077522e-03       3.42966003e-04       8.83019052e-03       1.28867908e-05       4.41544495e-06       5.61592004e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.22834073e-01       1.55184946e-03       1.89106656e-03       9.08487486e-05       2.24895402e+00       2.86410274e-03       6.70665047e-03       2.78476447e-04       2.00028551e-02       2.34198814e-05       8.72532896e-06       7.07177810e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.52902071e-01       1.52356287e-03       2.48876499e-03       1.21425788e-04       2.29500013e+00       2.76449279e-03       8.23096589e-03       3.51303945e-04       3.49030237e-02       1.85914344e-05       1.32790502e-05       7.91376933e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.11283479e-01       1.09303132e-03       1.84000683e-03       8.84179649e-05       2.23350100e+00       2.07126376e-03       6.71984119e-03       3.05521010e-04       8.86744730e-03       1.01503939e-05       4.34677653e-06       3.72767957e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.33905159e-01       1.29800215e-03       2.31766040e-03       9.38878802e-05       2.26831868e+00       2.39426429e-03       7.93204876e-03       2.84334174e-04       2.00749576e-02       1.71935414e-05       8.91453455e-06       1.37740541e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.61706733e-01       1.95271296e-03       2.46539939e-03       1.65577977e-04       2.31018124e+00       3.54700273e-03       7.97947398e-03       4.89261819e-04       3.49808713e-02       2.59210642e-05       1.31742707e-05       1.22740697e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.16771348e-01       1.28665105e-03       2.10552850e-03       1.02725775e-04       2.24323966e+00       2.34720591e-03       7.45704664e-03       3.17397194e-04       8.88217405e-03       8.90929325e-06       4.33188505e-06       4.28871806e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.44852178e-01       3.00178003e-03       3.13798354e-03       4.21392367e-04       2.28713642e+00       5.15500662e-03       1.00728184e-02       1.13791724e-03       2.01630150e-02       1.95819386e-05       8.62704973e-06       1.00806147e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.71629245e-01       3.86856688e-03       2.93470405e-03       2.69639511e-04       2.32678449e+00       6.73766995e-03       9.17559571e-03       7.42885237e-04       3.50589706e-02       3.99842143e-05       1.36123543e-05       1.66123055e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.17231283e-01       1.33984437e-03       2.15728434e-03       8.88486272e-05       2.24591446e+00       2.43820968e-03       7.63374976e-03       2.53038259e-04       4.61970998e-03       6.18083747e-06       2.31460053e-06       2.51237326e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.27087721e-01       1.46491095e-03       2.34927968e-03       1.34320382e-04       2.26138052e+00       2.71705510e-03       8.01914030e-03       4.24527303e-04       8.91538454e-03       5.44291087e-06       4.30182736e-06       7.16139087e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.35109391e-01       1.11488660e-03       2.78851699e-03       1.58171416e-04       2.27313998e+00       2.00831921e-03       9.28811139e-03       4.34815139e-04       1.29132600e-02       1.04024561e-05       6.19570879e-06       9.45490127e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.44204954e-01       2.15494867e-03       2.83837195e-03       2.44773805e-04       2.28767631e+00       3.74541166e-03       9.22162237e-03       6.85065892e-04       1.66839759e-02       1.93815058e-05       7.75495131e-06       7.00132872e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.52309467e-01       2.61127979e-03       2.87318919e-03       1.61488841e-04       2.30006776e+00       4.71720116e-03       9.25623829e-03       4.74121536e-04       2.02048496e-02       2.37673484e-05       8.71807174e-06       7.49658557e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.56091449e-01       4.08115547e-03       3.19543653e-03       5.53585458e-04       2.30449489e+00       6.96230233e-03       1.00524679e-02       1.48458405e-03       2.35018650e-02       3.08486921e-05       9.83494797e-06       7.24632386e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.68599563e-01       4.24073450e-03       3.63164852e-03       5.64041464e-04       2.32478525e+00       7.18610376e-03       1.11354366e-02       1.52296572e-03       2.66860899e-02       3.53888303e-05       1.09044088e-05       1.07770286e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.69980041e-01       2.42681015e-03       3.33116058e-03       1.91802499e-04       2.32567377e+00       4.22619638e-03       1.03514445e-02       5.09102977e-04       2.96275589e-02       2.81569497e-05       1.18408355e-05       8.81126127e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.76572066e-01       2.97326329e-03       3.44829557e-03       3.51151299e-04       2.33572744e+00       5.04564292e-03       1.05844387e-02       9.65119684e-04       3.24628358e-02       2.42231690e-05       1.27863301e-05       1.01041926e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.85930531e-01       2.61923035e-03       3.37049074e-03       3.10450249e-04       2.35090268e+00       4.57838932e-03       1.02027700e-02       8.67832373e-04       3.52213766e-02       3.02869530e-05       1.34230954e-05       1.02292501e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.35756862e-01       3.68988329e-03       3.16199293e-03       6.17243264e-04       2.27579146e+00       6.31284968e-03       1.00989167e-02       1.62830642e-03       8.93932691e-03       1.76027026e-05       4.36899388e-06       6.75126646e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.61683760e-01       2.53792897e-03       3.32537703e-03       2.81984907e-04       2.31566212e+00       4.44262249e-03       1.03178937e-02       7.71170239e-04       2.02507315e-02       1.84058141e-05       8.78747558e-06       6.56823150e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.00071131e-01       3.40508598e-03       3.78669410e-03       2.59964060e-04       2.37451599e+00       5.82798606e-03       1.11172620e-02       6.89066096e-04       3.53292665e-02       3.02715113e-05       1.35401433e-05       1.10069851e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.50063536e-01       2.07652151e-03       3.62417885e-03       3.08593321e-04       2.30066170e+00       3.55577659e-03       1.13085277e-02       8.40344867e-04       8.98240161e-03       9.90456384e-06       4.33169973e-06       4.32844498e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.72377609e-01       1.63184706e-03       3.60963979e-03       1.43328928e-04       2.33349135e+00       2.84722090e-03       1.09822945e-02       3.77024812e-04       2.03094349e-02       1.58454665e-05       8.90221018e-06       7.83636571e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.02292346e-01       4.35249137e-03       3.78970082e-03       5.24406654e-04       2.37715099e+00       7.16087130e-03       1.09618369e-02       1.35418116e-03       3.52982984e-02       3.18615950e-05       1.35939722e-05       7.97951780e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.65229525e-01       4.26470867e-03       5.17583935e-03       9.06216657e-04       2.32555564e+00       6.85049624e-03       1.50161744e-02       2.25075294e-03       9.00885724e-03       1.42334809e-05       4.56978976e-06       7.98449859e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.97101773e-01       5.52576243e-03       5.74680828e-03       7.45600245e-04       2.37420781e+00       9.11817388e-03       1.60839519e-02       1.85697228e-03       2.04200886e-02       2.80297347e-05       8.89901581e-06       5.06334800e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.39914612e-01       5.55925982e-03       6.09093744e-03       3.98749327e-04       2.43844262e+00       9.14368987e-03       1.65553267e-02       9.59097674e-04       3.55391574e-02       3.89921600e-05       1.37653707e-05       1.04825305e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.01612194e-01       9.34830871e-03       8.53227381e-03       8.56467698e-04       2.38499260e+00       1.52818375e-02       2.29328449e-02       2.00962459e-03       9.07549565e-03       2.11189511e-05       4.36230231e-06       5.77055646e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.03727849e-01       5.66689903e-03       5.44945283e-03       6.58139259e-04       2.38472439e+00       9.23689661e-03       1.52427054e-02       1.57320755e-03       2.04473964e-02       3.07139670e-05       8.90238470e-06       1.40007260e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.52894192e-01       7.69197160e-03       5.99994145e-03       4.86603844e-04       2.45882762e+00       1.24243822e-02       1.59698228e-02       1.18512089e-03       3.55932562e-02       4.11714455e-05       1.33309443e-05       1.24032857e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.42010731e-01       8.55789928e-03       1.22048137e-02       1.08409725e-03       2.44820025e+00       1.32546499e-02       3.06638821e-02       2.50777066e-03       9.11261700e-03       8.22867203e-06       4.36850580e-06       6.91101135e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.44727558e-01       7.54494711e-03       7.71183546e-03       7.51290006e-04       2.45045933e+00       1.18964517e-02       1.99508292e-02       1.74990433e-03       2.05731740e-02       2.72932720e-05       9.22671732e-06       8.04868372e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.57747667e-01       5.90921769e-03       4.97695258e-03       2.98831846e-04       2.46660213e+00       9.59476581e-03       1.30763032e-02       7.35077182e-04       3.56325195e-02       3.26793035e-05       1.33407896e-05       9.98475858e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.75162482e-01       8.13753547e-03       1.36102570e-02       7.73032157e-04       2.49924451e+00       1.25946764e-02       3.30433115e-02       1.81949777e-03       9.14256891e-03       1.30526012e-05       4.42957567e-06       6.61201990e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.65099930e-01       5.12638954e-03       8.09810051e-03       3.11218699e-04       2.48199387e+00       8.13599039e-03       2.03900820e-02       7.69552391e-04       2.06051260e-02       1.34456224e-05       8.88226250e-06       8.48052661e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.87984231e-01       6.09098016e-03       5.59708143e-03       2.43491278e-04       2.51377584e+00       9.70250243e-03       1.39680383e-02       6.29230212e-04       3.57255297e-02       3.08810379e-05       1.33817082e-05       1.51851091e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.93223456e-01       1.35621622e-02       1.16229151e-02       7.44306490e-04       2.52778772e+00       2.08426906e-02       2.74155953e-02       1.79859213e-03       9.16094119e-03       1.30216415e-05       4.54856571e-06       4.80230585e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.97596974e-01       1.26624612e-02       8.91079428e-03       3.71945374e-04       2.53167773e+00       1.95564933e-02       2.14047274e-02       8.50556168e-04       2.06329175e-02       1.58423930e-05       9.13357431e-06       6.98972913e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.36743975e-01       4.26452892e-03       4.62993271e-03       2.38811329e-04       2.58878515e+00       6.60211373e-03       1.07671454e-02       6.42130262e-04       3.58241902e-02       1.50504002e-05       1.35628975e-05       1.36500267e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.40280708e-01       1.05850341e-02       1.19376435e-02       5.94873413e-04       2.59710848e+00       1.57743747e-02       2.68587777e-02       1.55370711e-03       9.13279039e-03       1.03515437e-05       4.51584710e-06       7.80208789e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.52815367e-01       9.12413236e-03       7.14104014e-03       6.57305768e-04       2.61492599e+00       1.38733675e-02       1.60651093e-02       1.70350753e-03       2.06327222e-02       1.35367845e-05       9.06003751e-06       1.08346795e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.40451080e-01       4.01056872e-03       4.23530623e-03       1.95032525e-04       2.59334409e+00       6.16703794e-03       9.63435343e-03       5.14589082e-04       3.57742335e-02       1.25815370e-05       1.36669872e-05       1.35941117e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.93514741e-01       6.71915590e-03       7.28322255e-03       8.42360424e-04       2.67542848e+00       9.89374534e-03       1.50528237e-02       1.93910236e-03       9.11335311e-03       7.24352002e-06       4.43093487e-06       8.65798534e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.77560200e-01       6.91732700e-03       5.56598859e-03       6.61511854e-04       2.65052516e+00       1.02629052e-02       1.19502706e-02       1.62103415e-03       2.05980598e-02       1.50080251e-05       9.01663313e-06       8.87899392e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.50055845e-01       7.36750635e-03       4.40401755e-03       5.97284808e-04       2.60618279e+00       1.14260473e-02       1.00474298e-02       1.54389155e-03       3.57082501e-02       2.23986943e-05       1.38087933e-05       1.38760237e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       5.30741586e-01       6.89759536e-03       5.62369083e-03       1.05528303e-03       2.72644254e+00       9.85209468e-03       1.10947269e-02       2.36307489e-03       4.69127406e-03       8.45157935e-06       2.45231460e-06       3.26047776e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.01790853e-01       1.00755413e-02       7.24612532e-03       1.10655182e-03       2.68526267e+00       1.45731354e-02       1.48022497e-02       2.54115507e-03       9.08436118e-03       1.25217346e-05       4.56745823e-06       6.15552561e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.07997826e-01       6.23736459e-03       5.12034203e-03       9.02629561e-04       2.69403664e+00       9.16694722e-03       1.03412322e-02       2.08930130e-03       1.31522235e-02       1.19623000e-05       6.15352843e-06       4.68168586e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.94895485e-01       4.72624418e-03       4.73892223e-03       4.54317755e-04       2.67527751e+00       6.87138818e-03       9.52136817e-03       1.03268198e-03       1.69724073e-02       1.45110552e-05       7.90829189e-06       6.13939721e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.91104816e-01       6.87521497e-03       4.27157966e-03       7.58302724e-04       2.66928423e+00       1.01765999e-02       8.66996504e-03       1.80210728e-03       2.05672336e-02       8.64677406e-06       8.98112031e-06       7.67549100e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.97776024e-01       4.69542804e-03       3.33909373e-03       3.89453800e-04       2.67849076e+00       6.86566130e-03       6.64344240e-03       9.14990174e-04       2.38868904e-02       1.74792808e-05       1.02244621e-05       1.05091481e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.71731085e-01       5.92773801e-03       5.16282798e-03       6.20668427e-04       2.63895339e+00       8.98511451e-03       1.12281051e-02       1.52003591e-03       2.70704005e-02       2.17027106e-05       1.10529675e-05       1.18487193e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.69176529e-01       7.84875238e-03       4.38228239e-03       5.40177081e-04       2.63487430e+00       1.17896983e-02       9.43332147e-03       1.33234736e-03       3.00915442e-02       2.13325510e-05       1.19028961e-05       9.47935964e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.68695877e-01       4.94211456e-03       3.78876334e-03       5.30386197e-04       2.63357692e+00       7.55361250e-03       8.20221392e-03       1.32392995e-03       3.29487938e-02       1.42307823e-05       1.29080864e-05       1.39763175e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.68595751e-01       5.10531668e-03       3.01762750e-03       2.69301040e-04       2.63326711e+00       7.60790694e-03       6.35745763e-03       6.61034761e-04       3.56685298e-02       1.23605249e-05       1.35033505e-05       1.22092821e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.68741778e-01       1.48953747e-03       1.50827511e-03       1.46878292e-04       2.77025852e+00       1.96568640e-03       2.07321985e-03       2.67975121e-04       8.85638635e-03       5.34490371e-06       4.38824568e-06       9.17973972e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       5.39541277e-01       1.92934125e-03       1.65182530e-03       1.23886783e-04       2.72999057e+00       2.64380769e-03       2.59941674e-03       2.49647818e-04       2.01842792e-02       1.56517268e-05       8.90627878e-06       7.67431091e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       5.08389807e-01       2.78702725e-03       1.70172595e-03       1.98016330e-04       2.68391028e+00       4.01988823e-03       3.05424672e-03       4.54835441e-04       3.52652381e-02       1.69839555e-05       1.37315022e-05       9.55666307e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       6.02448509e-01       1.30627955e-03       1.10980656e-03       6.09952157e-05       2.80563041e+00       1.57974535e-03       1.25832263e-03       9.87485667e-05       4.47744002e-03       8.90204100e-06       2.24775523e-06       1.28310335e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.92243768e-01       4.52443999e-04       1.08629876e-03       2.39304940e-05       2.79252429e+00       6.06365814e-04       1.27026027e-03       4.02808495e-05       8.65899267e-03       8.02576399e-06       4.27997082e-06       6.27367270e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.82298828e-01       7.73073073e-04       1.09954342e-03       4.13637072e-05       2.77969251e+00       9.47797643e-04       1.32307528e-03       7.39818951e-05       1.26073436e-02       1.05834591e-05       6.23227524e-06       3.65767792e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       5.74433815e-01       7.78762563e-04       1.09741824e-03       2.32798892e-05       2.76896240e+00       9.86845753e-04       1.37145883e-03       4.58595828e-05       1.63229566e-02       1.45135108e-05       7.85385329e-06       6.80298016e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       5.64885038e-01       6.67565557e-04       1.09609196e-03       2.41730379e-05       2.75620889e+00       8.64093507e-04       1.44168879e-03       4.66208411e-05       1.98206893e-02       1.21580871e-05       9.13166826e-06       7.20012192e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       5.59704373e-01       7.31230399e-04       1.02940308e-03       2.99334906e-05       2.74892792e+00       9.50244266e-04       1.34370808e-03       5.57167260e-05       2.30933907e-02       1.66737258e-05       9.91453357e-06       5.70385542e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       5.51430823e-01       7.79705251e-04       1.06077211e-03       2.59069822e-05       2.73747507e+00       1.05223344e-03       1.46343956e-03       5.33429300e-05       2.62641763e-02       1.85375736e-05       1.11055412e-05       1.08601754e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       5.44048031e-01       1.06019011e-03       1.09490585e-03       3.61872677e-05       2.72718789e+00       1.45907656e-03       1.55133948e-03       7.70084202e-05       2.92574028e-02       1.62802694e-05       1.22441547e-05       1.46854227e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       5.37279321e-01       1.74117343e-03       1.18959219e-03       1.19651762e-04       2.71743817e+00       2.43970782e-03       1.78434323e-03       2.46542721e-04       3.20762021e-02       1.70601099e-05       1.32085514e-05       9.52823032e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       5.32119277e-01       1.48145533e-03       1.11265314e-03       8.11555732e-05       2.70991282e+00       2.05619320e-03       1.68227029e-03       1.62211496e-04       3.47922032e-02       1.08738377e-05       1.35216083e-05       9.28938827e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       7.32996868e-02       1.06378094e-04       2.28505634e-04       2.53554890e-06       2.03757553e+00       4.01751577e-04       2.00695012e-03       2.93832436e-05       4.13170327e-03       3.58930375e-06       2.05688140e-06       3.34911016e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       7.51100973e-02       9.91420275e-05       2.36055118e-04       1.49359931e-06       2.03945953e+00       3.39836111e-04       2.03769305e-03       2.19508403e-05       7.96851599e-03       6.78171792e-06       3.87665688e-06       7.33788346e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       7.67877616e-02       1.23671965e-04       2.44915268e-04       2.24454204e-06       2.04118194e+00       4.44570252e-04       2.08950042e-03       2.46971112e-05       1.15476784e-02       8.81498427e-06       5.38337464e-06       4.64518890e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       7.85385134e-02       1.46209434e-04       2.50361042e-04       2.58489600e-06       2.04312763e+00       4.80010872e-04       2.06481629e-03       2.87327923e-05       1.49387557e-02       1.33862842e-05       6.68599341e-06       7.70373235e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       8.02584390e-02       1.13175478e-04       2.57065316e-04       2.06119772e-06       2.04527500e+00       3.57543204e-04       2.10858252e-03       2.12214788e-05       1.80956230e-02       8.69814705e-06       7.93467140e-06       5.42959979e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       8.19895932e-02       1.47349226e-04       2.64281764e-04       2.58787606e-06       2.04773382e+00       4.61351456e-04       2.11108046e-03       2.23055568e-05       2.11171359e-02       8.85977163e-06       8.93517402e-06       4.99181693e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       8.32466097e-02       1.40781337e-04       2.65511576e-04       1.66850516e-06       2.04878918e+00       4.36196142e-04       2.13894186e-03       2.42295716e-05       2.39559764e-02       1.04670330e-05       1.02377079e-05       1.47612775e-07      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       8.49460679e-02       1.21774458e-04       2.70760018e-04       1.20559368e-06       2.05115695e+00       3.44541891e-04       2.10184144e-03       1.07474544e-05       2.66595685e-02       8.96918051e-06       1.05868378e-05       7.75090552e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       8.64245652e-02       1.94262612e-04       2.78404504e-04       1.74114803e-06       2.05316177e+00       6.00118183e-04       2.12194238e-03       1.04763203e-05       2.92450435e-02       1.61012357e-05       1.14398688e-05       9.22263918e-08      
8.50000000e-01       1.84390889e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       8.76652565e-02       1.53623590e-04       2.85196319e-04       1.87455929e-06       2.05449065e+00       4.68069669e-04       2.17733731e-03       2.81279435e-05       3.16920871e-02       1.32674365e-05       1.23630976e-05       1.67241138e-07      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       8.21526607e-02       1.23118100e-04       2.72643783e-04       2.45373704e-06       2.05488577e+00       3.62128174e-04       2.19114254e-03       2.45603349e-05       4.15877432e-03       4.97135640e-06       2.09722413e-06       2.55053266e-08      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       8.46373342e-02       1.08230521e-04       2.83564196e-04       2.30869728e-06       2.05837714e+00       2.98686615e-04       2.20142345e-03       2.26242775e-05       8.03920254e-03       5.44319678e-06       3.86964992e-06       4.44437986e-08      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       8.63392173e-02       1.84951586e-04       2.88248133e-04       2.42782592e-06       2.05966052e+00       5.02575075e-04       2.20039893e-03       1.77837891e-05       1.16556659e-02       7.59333665e-06       5.42903805e-06       5.21579972e-08      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       8.81908866e-02       1.18350881e-04       2.96903809e-04       2.50207076e-06       2.06192864e+00       3.20525899e-04       2.21617278e-03       2.77790102e-05       1.50652288e-02       7.24046747e-06       6.66828508e-06       5.98235235e-08      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       9.01302845e-02       2.63242825e-04       3.03409614e-04       3.42414029e-06       2.06441150e+00       7.61753962e-04       2.25368714e-03       3.21725478e-05       1.82693037e-02       1.56941902e-05       7.97574196e-06       1.13141862e-07      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       9.19605837e-02       1.14855485e-04       3.07651828e-04       2.18567171e-06       2.06668095e+00       3.85112309e-04       2.25608869e-03       1.68878250e-05       2.12965876e-02       6.40753941e-06       9.17550421e-06       1.18823287e-07      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       9.34329710e-02       1.42753295e-04       3.18073217e-04       3.42313656e-06       2.06805723e+00       4.30992365e-04       2.29437170e-03       2.84687082e-05       2.41487471e-02       1.07306111e-05       1.01377578e-05       8.64024269e-08      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       9.49602705e-02       1.85532063e-04       3.25237591e-04       2.69457417e-06       2.06980714e+00       5.40349240e-04       2.30150776e-03       2.19587059e-05       2.68639068e-02       8.64768105e-06       1.06702934e-05       7.67138036e-08      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       9.68117114e-02       2.17922472e-04       3.28300742e-04       2.98419764e-06       2.07260280e+00       6.29131895e-04       2.29397290e-03       2.34271461e-05       2.94819391e-02       1.29311690e-05       1.15065439e-05       7.41531602e-08      
8.50000000e-01       1.84390889e+00       5.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       9.85325545e-02       2.49870904e-04       3.35823548e-04       4.21402141e-06       2.07519097e+00       7.03363770e-04       2.31396632e-03       1.96838497e-05       3.19610536e-02       1.31823285e-05       1.21843472e-05       5.09263857e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       9.28186321e-02       2.60435676e-04       3.30485125e-04       4.12667602e-06       2.07578263e+00       7.03591758e-04       2.37607608e-03       3.56413440e-05       4.20606114e-03       5.67800434e-06       2.12416315e-06       4.73169023e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       9.51946713e-02       2.12638488e-04       3.38558279e-04       2.81380483e-06       2.07851314e+00       6.15575111e-04       2.39886372e-03       2.21105901e-05       8.10847675e-03       5.93865070e-06       3.99873489e-06       3.82850904e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       9.75581331e-02       1.94836492e-04       3.47670799e-04       4.34622556e-06       2.08144159e+00       4.96029033e-04       2.38688887e-03       3.24721686e-05       1.17747568e-02       6.81804972e-06       5.38548417e-06       3.86540010e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       9.96826283e-02       2.02785541e-04       3.54153796e-04       3.87615697e-06       2.08394036e+00       5.39037097e-04       2.40169485e-03       2.50418545e-05       1.51990188e-02       1.15076839e-05       6.75263954e-06       3.59917853e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.01703420e-01       2.27359809e-04       3.65546585e-04       1.54674648e-06       2.08628681e+00       6.46275153e-04       2.46951521e-03       1.31835894e-05       1.84350991e-02       1.11850408e-05       8.17588755e-06       4.34387526e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.03552307e-01       1.83127057e-04       3.74357469e-04       3.83239952e-06       2.08841884e+00       4.82325502e-04       2.47452049e-03       2.56726539e-05       2.14785405e-02       1.14498122e-05       9.19779790e-06       4.49068248e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.05630745e-01       1.85884058e-04       3.84477637e-04       3.26779848e-06       2.09124916e+00       5.01574111e-04       2.49072878e-03       2.09133540e-05       2.43842672e-02       1.00913600e-05       1.00300322e-05       6.33233213e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.07365776e-01       2.21271911e-04       3.83835203e-04       2.75687055e-06       2.09333321e+00       6.16705102e-04       2.47158595e-03       1.65165739e-05       2.71114331e-02       1.41750453e-05       1.10599248e-05       1.49203113e-07      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.09387002e-01       1.78695852e-04       3.86290939e-04       4.12486054e-06       2.09643916e+00       4.71104906e-04       2.43623782e-03       3.38539349e-05       2.97399479e-02       1.57936173e-05       1.15978939e-05       7.67258986e-08      
8.50000000e-01       1.84390889e+00       5.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.11244756e-01       1.59009345e-04       3.97419058e-04       3.33468860e-06       2.09896064e+00       4.06828136e-04       2.47151506e-03       2.94374655e-05       3.22468455e-02       1.12676025e-05       1.24127799e-05       1.08644738e-07      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.05543997e-01       1.28449837e-04       3.99983055e-04       1.93004774e-06       2.10009582e+00       3.74165021e-04       2.60195908e-03       1.35127068e-05       4.25186376e-03       5.21634423e-06       2.15209911e-06       2.88675039e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.08012080e-01       1.43080418e-04       4.11436122e-04       3.61785585e-06       2.10289026e+00       3.82737362e-04       2.64767995e-03       2.74420311e-05       8.20315540e-03       4.85878563e-06       4.07167667e-06       6.23564941e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.10546330e-01       1.49649072e-04       4.22204534e-04       5.01976821e-06       2.10588681e+00       3.70783443e-04       2.64070658e-03       3.12878276e-05       1.18956921e-02       8.12126309e-06       5.66658323e-06       7.93525010e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.13232554e-01       3.04933860e-04       4.35816542e-04       6.51925739e-06       2.10965986e+00       7.85936585e-04       2.66681423e-03       3.47495307e-05       1.53607090e-02       1.34594868e-05       6.84071697e-06       6.82028800e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.15883704e-01       1.89530533e-04       4.48849579e-04       4.26356525e-06       2.11336734e+00       4.41770604e-04       2.73040505e-03       2.71095612e-05       1.86316277e-02       7.49640745e-06       8.27060288e-06       7.83575313e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.17998257e-01       2.59680330e-04       4.54942032e-04       4.70259687e-06       2.11574197e+00       6.40621555e-04       2.72105896e-03       3.67098515e-05       2.17124632e-02       1.63117819e-05       9.47713005e-06       1.03215297e-07      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.20687253e-01       2.03908351e-04       4.63430383e-04       4.74700954e-06       2.11987264e+00       4.69670619e-04       2.70775219e-03       3.14382570e-05       2.46394061e-02       1.36799612e-05       1.02458562e-05       8.41909932e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.22847756e-01       2.43786795e-04       4.76092465e-04       4.16195611e-06       2.12267305e+00       6.98923036e-04       2.74094070e-03       2.31384653e-05       2.74321123e-02       1.42040114e-05       1.11017565e-05       3.31830982e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.24791985e-01       2.60083721e-04       4.81563475e-04       5.67792202e-06       2.12515812e+00       6.09981596e-04       2.76028128e-03       3.27284393e-05       3.00483076e-02       1.34685731e-05       1.18304469e-05       9.08702913e-08      
8.50000000e-01       1.84390889e+00       5.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.26778449e-01       2.96825595e-04       4.87006198e-04       8.32339558e-06       2.12787260e+00       7.05100936e-04       2.74740519e-03       4.58106738e-05       3.25770629e-02       1.45330239e-05       1.24042556e-05       4.29956115e-08      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.21229002e-01       4.19490854e-04       5.05573104e-04       8.77294353e-06       2.12994842e+00       1.04514866e-03       2.93596216e-03       4.84497357e-05       4.30292324e-03       6.22606830e-06       2.21008989e-06       2.75951536e-08      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.24089427e-01       3.10827166e-04       5.15492806e-04       6.12314164e-06       2.13329352e+00       7.84586734e-04       2.92094299e-03       3.51130580e-05       8.30477134e-03       7.86406264e-06       4.05835940e-06       3.75093440e-08      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.26821392e-01       3.36200098e-04       5.41211185e-04       7.65780414e-06       2.13637095e+00       8.46696672e-04       3.00093780e-03       4.44442199e-05       1.20304098e-02       1.05721464e-05       5.62499337e-06       6.17520232e-08      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.30451426e-01       2.85841392e-04       5.50765216e-04       7.37062909e-06       2.14194182e+00       6.28031629e-04       3.03176884e-03       4.56956894e-05       1.55448869e-02       7.67685068e-06       7.43872001e-06       1.28997484e-07      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.32887600e-01       2.58654999e-04       5.61896184e-04       5.43223251e-06       2.14480954e+00       6.19579036e-04       3.00945514e-03       3.24184237e-05       1.88565540e-02       1.45610149e-05       8.19749941e-06       5.86360685e-08      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.36050380e-01       2.57600990e-04       5.93631399e-04       4.27850271e-06       2.14942367e+00       5.79471612e-04       3.15116889e-03       1.86719270e-05       2.19761277e-02       1.15092986e-05       9.62691520e-06       7.52872063e-08      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.38633391e-01       4.46298621e-04       5.97193165e-04       8.66387723e-06       2.15282725e+00       1.05988766e-03       3.11288029e-03       4.25356128e-05       2.49391279e-02       1.44087933e-05       1.03758430e-05       9.62566875e-08      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.41279548e-01       2.97371768e-04       6.14948693e-04       8.19041000e-06       2.15657499e+00       7.01070463e-04       3.15476963e-03       4.81501804e-05       2.77418586e-02       1.50603336e-05       1.11091396e-05       1.15713105e-07      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.43984740e-01       2.49310286e-04       6.09025163e-04       1.01004025e-05       2.16068581e+00       6.42294481e-04       3.07928945e-03       5.23776685e-05       3.04255233e-02       9.33890428e-06       1.18683162e-05       1.32220031e-07      
8.50000000e-01       1.84390889e+00       5.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.45806813e-01       3.92128456e-04       6.03657311e-04       9.15214833e-06       2.16273564e+00       9.26178190e-04       3.01671258e-03       4.54844861e-05       3.29687893e-02       2.10273958e-05       1.25714459e-05       6.82613711e-08      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.41202008e-01       3.27400505e-04       6.71225335e-04       1.16054997e-05       2.16720144e+00       6.75242696e-04       3.39221010e-03       5.43751885e-05       4.36859707e-03       3.84726448e-06       2.19971873e-06       3.25349444e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.44704581e-01       3.08339303e-04       6.92358240e-04       6.92902338e-06       2.17143180e+00       7.29032039e-04       3.45821850e-03       2.87016784e-05       8.42304227e-03       6.43925126e-06       4.17318172e-06       4.30672577e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.49165739e-01       2.01967415e-04       7.26898947e-04       1.38529950e-05       2.17811013e+00       4.85433707e-04       3.51778342e-03       7.15545712e-05       1.22204157e-02       6.39204113e-06       5.69774066e-06       6.74435864e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.52580465e-01       3.06458409e-04       7.55722410e-04       8.59052579e-06       2.18261537e+00       7.21910382e-04       3.61335018e-03       4.38283290e-05       1.57886258e-02       1.16214357e-05       7.12106969e-06       6.59816006e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.56158660e-01       4.62614621e-04       7.56853399e-04       1.41445435e-05       2.18768126e+00       1.04176440e-03       3.53799428e-03       6.70527989e-05       1.91404481e-02       1.12835095e-05       8.41575541e-06       1.17794714e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.59546407e-01       3.87558368e-04       7.68333572e-04       9.51461467e-06       2.19251152e+00       8.15484522e-04       3.56608350e-03       4.93181685e-05       2.23007813e-02       1.13497228e-05       9.52186586e-06       1.23775254e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.62098769e-01       3.48260488e-04       7.82803767e-04       1.12897544e-05       2.19566250e+00       7.41133379e-04       3.58035275e-03       5.31447359e-05       2.52946464e-02       1.01275147e-05       1.05073281e-05       8.09138394e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.65318316e-01       4.42096921e-04       8.20152725e-04       1.42250840e-05       2.20015285e+00       9.39671312e-04       3.71607981e-03       6.43988476e-05       2.81307056e-02       1.25088911e-05       1.13433058e-05       9.19463077e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.68206956e-01       4.47361860e-04       8.05354869e-04       9.22199246e-06       2.20423482e+00       9.77701799e-04       3.60068442e-03       4.29936133e-05       3.08420974e-02       9.43377545e-06       1.19664712e-05       6.89065392e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.71875918e-01       5.35481085e-04       8.24435157e-04       1.61514300e-05       2.20995884e+00       1.15851566e-03       3.64635580e-03       6.47022382e-05       3.34297649e-02       1.24563964e-05       1.28200951e-05       1.79491596e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.58545018e-01       4.59886826e-04       8.12478832e-04       1.43183474e-05       2.19714860e+00       9.93138640e-04       3.71594501e-03       6.77987863e-05       8.49885853e-03       7.82433645e-06       4.00793511e-06       3.38416194e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.69637470e-01       9.81487550e-04       9.08026470e-04       1.85471659e-05       2.21153113e+00       2.10667531e-03       4.00163836e-03       6.63328226e-05       1.92676141e-02       1.85988226e-05       8.75444314e-06       1.17829073e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.86660584e-01       8.38138047e-04       9.83566326e-04       2.57912199e-05       2.23583180e+00       1.72585181e-03       4.03810644e-03       1.00815414e-04       3.36819465e-02       2.32683249e-05       1.27137378e-05       8.84256290e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.68453026e-01       6.19781109e-04       9.62789690e-04       1.50415660e-05       2.21676230e+00       1.32690297e-03       4.20751466e-03       6.20356437e-05       4.44098891e-03       5.56905732e-06       2.27088543e-06       4.29456735e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.73807518e-01       8.07626952e-04       1.02917655e-03       2.39425839e-05       2.22429103e+00       1.66823166e-03       4.37810415e-03       9.77301149e-05       8.57512345e-03       9.86511317e-06       4.13112114e-06       7.05063262e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.79197671e-01       5.30313512e-04       1.06769755e-03       1.32329902e-05       2.23247265e+00       1.11876793e-03       4.46014554e-03       5.10554688e-05       1.24452959e-02       8.93420107e-06       5.67408405e-06       5.54179916e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.82626935e-01       6.98141767e-04       1.05737748e-03       2.99857131e-05       2.23649960e+00       1.44525559e-03       4.38618613e-03       1.16136251e-04       1.60397848e-02       1.20219181e-05       7.29168875e-06       5.32457120e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.88875660e-01       6.23064287e-04       1.10925091e-03       2.41429928e-05       2.24663416e+00       1.27886294e-03       4.46701075e-03       9.22583409e-05       1.94704811e-02       1.19577284e-05       8.53690125e-06       9.28610950e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.90893779e-01       4.53077908e-04       1.10723222e-03       2.20425718e-05       2.24825151e+00       9.13492710e-04       4.43350715e-03       8.73849061e-05       2.26732849e-02       1.19151939e-05       9.59065318e-06       9.32457057e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.95203964e-01       7.84479144e-04       1.19447062e-03       2.26240798e-05       2.25438984e+00       1.55252343e-03       4.71455153e-03       7.52757288e-05       2.57095057e-02       1.65383138e-05       1.07404481e-05       9.30146307e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.98135418e-01       7.80306189e-04       1.15846920e-03       2.92045533e-05       2.25796822e+00       1.59290229e-03       4.53947244e-03       1.10359613e-04       2.85822099e-02       1.56801880e-05       1.14329893e-05       1.21644186e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.03263344e-01       6.69116579e-04       1.24095019e-03       4.12486235e-05       2.26613932e+00       1.32752659e-03       4.79335064e-03       1.53733448e-04       3.13674801e-02       1.96617701e-05       1.22405342e-05       6.10496857e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.07724329e-01       8.98371624e-04       1.24564759e-03       3.22751032e-05       2.27304602e+00       1.79623595e-03       4.75314874e-03       1.21236191e-04       3.40072008e-02       2.40416585e-05       1.29793904e-05       5.01649298e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.93262489e-01       5.44247341e-04       1.25914095e-03       2.78324058e-05       2.25896921e+00       1.03613543e-03       4.88726399e-03       1.00249737e-04       8.67019826e-03       1.03411434e-05       4.12238487e-06       3.93617038e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.09331530e-01       7.79990756e-04       1.50579169e-03       6.18344002e-05       2.28183903e+00       1.55623666e-03       5.57288155e-03       2.21141735e-04       1.96629745e-02       1.56913863e-05       8.64971814e-06       1.32584981e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.29920036e-01       1.86997712e-03       1.51465796e-03       5.00757059e-05       2.31090194e+00       3.58468702e-03       5.37198436e-03       1.58378979e-04       3.42978027e-02       3.25862200e-05       1.31955743e-05       8.56927655e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.12962301e-01       1.05644463e-03       1.67245135e-03       4.78471231e-05       2.29535443e+00       1.99194437e-03       5.97894137e-03       1.53605592e-04       4.54568009e-03       5.81848727e-06       2.25467793e-06       2.32877830e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.19454477e-01       1.72574892e-03       1.85081324e-03       1.09159309e-04       2.30441476e+00       3.12808377e-03       6.47883134e-03       3.29334542e-04       8.77258070e-03       1.06776644e-05       4.13913636e-06       5.11862438e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.28013773e-01       1.18428982e-03       1.87573191e-03       5.98183397e-05       2.31760517e+00       2.24368337e-03       6.48470503e-03       1.73983851e-04       1.27275249e-02       1.09853168e-05       5.90191620e-06       5.78645553e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.33085547e-01       7.97337545e-04       1.95837978e-03       5.85590903e-05       2.32431145e+00       1.46236462e-03       6.63111427e-03       1.84313457e-04       1.64213158e-02       1.10699262e-05       7.41865136e-06       3.83492874e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.36902882e-01       1.45413175e-03       1.88891899e-03       1.07436489e-04       2.32891515e+00       2.64469858e-03       6.34852634e-03       3.20441711e-04       1.98834620e-02       1.75136530e-05       8.78737701e-06       1.10090458e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.42100719e-01       1.19113423e-03       2.03654834e-03       7.63737276e-05       2.33602889e+00       2.19967455e-03       6.78381020e-03       2.21522249e-04       2.31513201e-02       1.42989466e-05       9.69982805e-06       7.14727907e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.47650122e-01       1.25833867e-03       1.99952543e-03       9.61309088e-05       2.34437307e+00       2.25326819e-03       6.56738685e-03       2.93447953e-04       2.62651914e-02       1.56343936e-05       1.09692130e-05       1.21533744e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.53722767e-01       1.84165341e-03       2.21268393e-03       1.14510170e-04       2.35326337e+00       3.27119568e-03       7.14460005e-03       3.29377835e-04       2.91987289e-02       1.54414399e-05       1.17379615e-05       1.30546996e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.60753646e-01       1.94398756e-03       2.20779207e-03       1.46501791e-04       2.36421539e+00       3.43677718e-03       7.00854344e-03       4.20466154e-04       3.20419568e-02       2.90760140e-05       1.24153410e-05       1.15203066e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.64834062e-01       1.48788630e-03       2.30663984e-03       1.42123484e-04       2.36982085e+00       2.63245470e-03       7.32214315e-03       4.12343181e-04       3.47175450e-02       2.07379011e-05       1.32776891e-05       1.55423515e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.64614645e-01       4.75623783e-03       3.54196266e-03       4.33512480e-04       2.38062352e+00       8.09240518e-03       1.05203318e-02       1.10613588e-03       8.91494417e-03       1.62022933e-05       4.37975576e-06       5.75484816e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.83069185e-01       3.33389298e-03       3.30956718e-03       1.93430735e-04       2.40547436e+00       5.79246799e-03       9.65686364e-03       4.93721448e-04       2.01652777e-02       2.15161305e-05       9.11125516e-06       1.94562583e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.15269892e-01       3.40005844e-03       3.58532367e-03       2.38932607e-04       2.45188668e+00       5.67346641e-03       1.00489468e-02       6.14676895e-04       3.51619389e-02       2.94535502e-05       1.32356087e-05       1.19324232e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.72938760e-01       3.35986041e-03       3.35973161e-03       2.68654775e-04       2.39431891e+00       5.71050404e-03       9.88492593e-03       6.80822754e-04       8.93838628e-03       1.10510423e-05       4.38178203e-06       6.35697532e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.97321061e-01       5.61083797e-03       4.25080797e-03       6.32498790e-04       2.42846188e+00       9.17279509e-03       1.19205865e-02       1.56871897e-03       2.02383375e-02       2.91238910e-05       8.64497016e-06       6.17146692e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.28107956e-01       3.86530247e-03       3.73167346e-03       2.51754436e-04       2.47212010e+00       6.41705071e-03       1.01870674e-02       6.43575142e-04       3.52159170e-02       3.08177414e-05       1.32880827e-05       1.15363713e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.80614107e-01       2.83753178e-03       3.46161454e-03       1.63182567e-04       2.40632177e+00       4.83295776e-03       9.95354072e-03       3.96477984e-04       8.94711546e-03       1.04984654e-05       4.42787030e-06       4.66199378e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.09298869e-01       5.87646343e-03       4.35545781e-03       5.53965096e-04       2.44762862e+00       9.49625001e-03       1.19074475e-02       1.39443945e-03       2.02948988e-02       2.79983514e-05       8.80980237e-06       6.66179663e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.47527204e-01       5.44451246e-03       4.11787232e-03       1.79876002e-04       2.50306627e+00       8.95621891e-03       1.08194814e-02       4.78126085e-04       3.53561468e-02       4.40161035e-05       1.36574744e-05       1.68718615e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.97363366e-01       6.32860893e-03       5.23275274e-03       7.03981475e-04       2.43246227e+00       1.02228834e-02       1.41855238e-02       1.63700168e-03       8.96897848e-03       1.49637695e-05       4.39996330e-06       8.21694318e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.24794896e-01       4.07305801e-03       4.27065508e-03       3.19002361e-04       2.47254244e+00       6.63596761e-03       1.13520685e-02       7.87433048e-04       2.03559193e-02       1.99365311e-05       8.86514084e-06       8.84755749e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.57480355e-01       3.24188853e-03       4.11529536e-03       2.12936409e-04       2.51812488e+00       5.27996055e-03       1.06254614e-02       5.51925548e-04       3.53998710e-02       3.08728045e-05       1.34418993e-05       1.47001213e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.23964951e-01       6.78138819e-03       6.53731191e-03       6.55645549e-04       2.47475277e+00       1.06614741e-02       1.67763514e-02       1.50097714e-03       9.02801260e-03       1.67940748e-05       4.37588892e-06       5.68692660e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.43966528e-01       5.52029521e-03       4.86137706e-03       3.46126681e-04       2.50241374e+00       8.71987208e-03       1.24271179e-02       8.26767104e-04       2.04133061e-02       1.80461630e-05       8.87296516e-06       1.31770989e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.69588137e-01       5.11960256e-03       3.86684743e-03       1.99032694e-04       2.53663021e+00       8.21803840e-03       9.70850329e-03       5.30535203e-04       3.54567641e-02       4.58108904e-05       1.32114053e-05       8.20321552e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.35986766e-01       4.06643216e-03       6.89947223e-03       4.98199968e-04       2.49556804e+00       6.27081572e-03       1.72891693e-02       1.13775268e-03       4.69751624e-03       6.51250857e-06       2.39512224e-06       4.97406272e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.33892262e-01       5.80630038e-03       5.79924141e-03       5.17754558e-04       2.49062486e+00       9.12842494e-03       1.47406481e-02       1.15495290e-03       9.05022021e-03       1.32157103e-05       4.42275999e-06       8.40596132e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.51287738e-01       3.56555565e-03       6.25795209e-03       2.78224387e-04       2.51597926e+00       5.67462505e-03       1.56346394e-02       6.60998936e-04       1.31000196e-02       1.25591209e-05       6.11124687e-06       6.21851274e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.59472811e-01       8.74739443e-03       5.94542580e-03       3.92530381e-04       2.52727430e+00       1.37504169e-02       1.47756305e-02       8.59439385e-04       1.68875524e-02       2.48301255e-05       7.80494249e-06       1.95693747e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.61283391e-01       5.34522280e-03       5.62149985e-03       1.96764260e-04       2.52837603e+00       8.41205940e-03       1.39538619e-02       4.36938042e-04       2.04399847e-02       2.19497256e-05       8.98431785e-06       1.00703427e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       6.00000000e-01       9.99993825e-01       6.17494909e-06       3.65765678e-01       5.68772160e-03       4.80060501e-03       3.15842524e-04       2.53448757e+00       9.00668383e-03       1.19389994e-02       7.86714712e-04       2.37762510e-02       2.09714709e-05       1.02063734e-05       1.37205393e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.72680380e-01       4.61077489e-03       4.73417206e-03       1.31112243e-04       2.54385143e+00       7.32601089e-03       1.17437992e-02       3.07322561e-04       2.69325133e-02       2.00028749e-05       1.10289191e-05       6.74309545e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.81180438e-01       5.00126568e-03       4.40012706e-03       1.91220150e-04       2.55601259e+00       7.86403421e-03       1.07309553e-02       4.70109403e-04       2.99706607e-02       2.30771955e-05       1.21511358e-05       9.56618912e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.74634005e-01       5.58470862e-03       4.09417834e-03       1.30181456e-04       2.54453602e+00       8.84118079e-03       1.01144995e-02       2.88760111e-04       3.27587128e-02       3.59933332e-05       1.27111903e-05       1.20016379e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.82383104e-01       4.10279747e-03       3.91586663e-03       1.51000462e-04       2.55563007e+00       6.62538857e-03       9.63576768e-03       4.37379788e-04       3.54602640e-02       2.19229337e-05       1.34810325e-05       1.46390149e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.63714125e-01       6.88679891e-03       6.91486649e-03       4.52801951e-04       2.53606855e+00       1.06695586e-02       1.66969731e-02       9.98796156e-04       9.07523032e-03       1.12061494e-05       4.50680596e-06       5.49489817e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.89808778e-01       6.07933209e-03       5.75614954e-03       1.67356587e-04       2.57192726e+00       9.42901289e-03       1.37132168e-02       4.37217597e-04       2.05103589e-02       2.44812786e-05       8.99134109e-06       8.84244746e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.96389420e-01       5.71026857e-03       3.83776323e-03       2.02636518e-04       2.57634073e+00       9.09776159e-03       9.17373343e-03       5.72499402e-04       3.55036124e-02       3.16159355e-05       1.33482343e-05       7.77380171e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.96299941e-01       7.86930590e-03       7.44105546e-03       3.71728042e-04       2.58477843e+00       1.19911176e-02       1.70794856e-02       9.08865742e-04       9.10180756e-03       1.02558901e-05       4.49748462e-06       7.68151707e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.11012058e-01       4.72688403e-03       5.00396272e-03       1.99634222e-04       2.60372810e+00       7.20301551e-03       1.14675491e-02       5.28993363e-04       2.05348568e-02       1.55806341e-05       8.93658205e-06       1.20242765e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.08851271e-01       3.41786738e-03       3.56055826e-03       1.84942338e-04       2.59458536e+00       5.35762638e-03       8.28603059e-03       4.99410315e-04       3.55180876e-02       1.99818639e-05       1.35499829e-05       1.27271463e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.36075844e-01       6.17113477e-03       5.96341410e-03       4.40368594e-04       2.64367917e+00       9.24680738e-03       1.28335408e-02       1.09655950e-03       9.10913915e-03       1.14902770e-05       4.50603424e-06       7.17468412e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.11943297e-01       7.01743688e-03       4.64805247e-03       2.93680298e-04       2.60374357e+00       1.08264810e-02       1.05877150e-02       7.88156969e-04       2.05123167e-02       1.25652597e-05       8.97019351e-06       4.92500429e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.14591458e-01       4.45303895e-03       3.23155671e-03       1.94037324e-04       2.60219868e+00       6.92625932e-03       7.36896958e-03       5.38022543e-04       3.54955087e-02       2.19259024e-05       1.33497970e-05       1.32102292e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.45901194e-01       4.69315206e-03       5.80421396e-03       4.24321417e-04       2.65650829e+00       7.04738538e-03       1.22941859e-02       1.05800985e-03       9.10164910e-03       7.75670275e-06       4.38446584e-06       5.20347630e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.30890570e-01       5.94649380e-03       4.19089975e-03       2.48494124e-04       2.63110006e+00       8.96320312e-03       9.02864868e-03       6.26865711e-04       2.05035571e-02       1.33381334e-05       8.74940355e-06       1.07286455e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.26926282e-01       3.15098896e-03       2.71761612e-03       1.02200981e-04       2.61991342e+00       4.76605373e-03       5.93092382e-03       2.84629602e-04       3.54771190e-02       1.47895450e-05       1.35772679e-05       2.07266877e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.60048681e-01       7.16415017e-03       5.06229715e-03       3.95825082e-04       2.67586465e+00       1.03201995e-02       1.02346826e-02       9.42207651e-04       9.08036464e-03       7.36539603e-06       4.57736152e-06       4.57323821e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.47003608e-01       6.62520152e-03       3.99792630e-03       3.45802103e-04       2.65335508e+00       9.88883174e-03       8.44215019e-03       8.73970901e-04       2.04721836e-02       1.21446281e-05       8.78028017e-06       8.23415433e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.43441377e-01       3.51336332e-03       2.17164283e-03       1.19439465e-04       2.64360915e+00       5.31386990e-03       4.46062601e-03       3.10984847e-04       3.54821142e-02       1.02455930e-05       1.34138722e-05       1.86839461e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.83889936e-01       4.51318082e-03       3.62834353e-03       4.21809450e-04       2.70870132e+00       6.49609772e-03       6.87199562e-03       9.47833375e-04       9.07185842e-03       9.91741510e-06       4.60800769e-06       2.61213169e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.67236516e-01       3.71165380e-03       3.12951754e-03       3.12981334e-04       2.68177417e+00       5.53168733e-03       6.16054230e-03       7.44286022e-04       2.04479151e-02       1.17169644e-05       9.00602788e-06       1.52430239e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.49545106e-01       1.99743706e-03       2.16741461e-03       1.20296095e-04       2.65111364e+00       3.04349415e-03       4.38202730e-03       2.89903890e-04       3.54230165e-02       1.67728380e-05       1.36204130e-05       1.49587221e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.90466786e-01       4.24191233e-03       3.22482684e-03       3.35906117e-04       2.71648962e+00       5.94764189e-03       5.92459464e-03       7.55884192e-04       9.04912570e-03       9.09640093e-06       4.36349004e-06       4.56853094e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.75345618e-01       2.89584074e-03       2.46686418e-03       1.60847491e-04       2.69209581e+00       4.15615676e-03       4.58876131e-03       3.66002724e-04       2.04094800e-02       6.34644901e-06       8.90884183e-06       1.15886644e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.56242394e-01       3.48415493e-03       2.06969556e-03       1.61998553e-04       2.65952354e+00       5.23920549e-03       4.11492893e-03       4.00381072e-04       3.53677025e-02       8.07206108e-06       1.33719821e-05       8.21128898e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.02899783e-01       2.81238266e-03       2.55220632e-03       1.80286553e-04       2.73224482e+00       3.90067839e-03       4.35596489e-03       3.77072719e-04       9.00932617e-03       1.12289288e-05       4.58005848e-06       1.07036986e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.81716428e-01       3.26393285e-03       2.23100668e-03       2.23634139e-04       2.69971199e+00       4.69413576e-03       4.03904020e-03       5.02475979e-04       2.03744224e-02       6.57648287e-06       9.02909715e-06       1.18513368e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.56210624e-01       3.00422125e-03       2.28284392e-03       1.16430960e-04       2.65799275e+00       4.46529504e-03       4.57740458e-03       2.84111777e-04       3.53087411e-02       1.43935482e-05       1.33803902e-05       1.08852580e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.13487968e-01       2.50285419e-03       2.01642954e-03       2.62492542e-04       2.74527272e+00       3.52067980e-03       3.21726032e-03       5.47513409e-04       8.97533811e-03       1.32408963e-05       4.39038787e-06       3.93004220e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.93249827e-01       2.07955610e-03       1.85412219e-03       1.62874276e-04       2.71443880e+00       2.95383487e-03       3.15376357e-03       3.53457593e-04       2.03119546e-02       1.03045521e-05       8.85765853e-06       8.73902445e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.67126865e-01       2.40493213e-03       1.71757885e-03       1.37999537e-04       2.67264366e+00       3.54977712e-03       3.18936251e-03       3.26283607e-04       3.52531130e-02       1.25098041e-05       1.35422987e-05       1.61765349e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       5.25279059e-01       2.61269827e-03       2.15667617e-03       2.27380347e-04       2.76061176e+00       3.51725584e-03       3.32953586e-03       4.58747811e-04       4.63837136e-03       6.14380060e-06       2.38702132e-06       3.12879613e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       9.99992281e-01       7.71868636e-06       5.20414063e-01       1.95451411e-03       1.74860410e-03       9.76905245e-05       2.75300883e+00       2.65675896e-03       2.62785439e-03       1.96671871e-04       8.94336329e-03       1.14647859e-05       4.41610153e-06       3.37215132e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.16028181e-01       1.41133943e-03       1.53175996e-03       6.88129558e-05       2.74614061e+00       1.93637536e-03       2.28989952e-03       1.36321689e-04       1.29514753e-02       1.02084713e-05       6.10393180e-06       5.10307375e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       5.02681322e-01       1.81610011e-03       1.79778211e-03       1.11871635e-04       2.72687646e+00       2.51752343e-03       2.94120769e-03       2.34393776e-04       1.67401630e-02       1.55315332e-05       7.69720093e-06       1.14449554e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.96788653e-01       2.40928712e-03       1.83127413e-03       1.58485383e-04       2.71784077e+00       3.39678220e-03       3.06874574e-03       3.40501843e-04       2.02543761e-02       6.52710529e-06       9.02423668e-06       1.16134647e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       6.00000000e-01       9.99991015e-01       0.00000000e+00       4.87578166e-01       2.45282166e-03       2.03398336e-03       1.08200473e-04       2.70390534e+00       3.51338964e-03       3.60022603e-03       2.37568803e-04       2.35740237e-02       1.63906366e-05       9.93408278e-06       7.33423333e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.85950723e-01       1.91550992e-03       1.63217566e-03       1.36651897e-04       2.70091173e+00       2.77014792e-03       2.79346865e-03       3.07790875e-04       2.67081593e-02       1.61774626e-05       1.08528157e-05       1.19984587e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.84997351e-01       2.25566511e-03       1.57613903e-03       1.49799356e-04       2.69857238e+00       3.25344653e-03       2.69962228e-03       3.33687786e-04       2.96735667e-02       1.69617740e-05       1.23531465e-05       1.97227864e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.71149514e-01       2.99728813e-03       1.96448134e-03       1.66289698e-04       2.67758232e+00       4.38619455e-03       3.69202416e-03       3.99553581e-04       3.24922923e-02       1.96628976e-05       1.29310196e-05       1.17699885e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.75388469e-01       2.47893609e-03       1.44449989e-03       1.00632473e-04       2.68324699e+00       3.63539405e-03       2.53241067e-03       2.33008473e-04       3.51965129e-02       1.20948929e-05       1.33312900e-05       1.34929872e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.46089438e-01       1.25486951e-03       1.27352750e-03       8.74752072e-05       2.77887705e+00       1.66383670e-03       1.64505589e-03       1.60067019e-04       8.79087743e-03       7.75046116e-06       4.27573755e-06       4.66438801e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       5.24655343e-01       1.37709321e-03       1.16324848e-03       6.07275193e-05       2.74816523e+00       1.83619793e-03       1.60413738e-03       1.20961894e-04       1.99838314e-02       1.26821113e-05       9.05356550e-06       1.67020407e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.99232400e-01       9.25224499e-04       1.05629160e-03       4.57117103e-05       2.70945354e+00       1.32864188e-03       1.58499466e-03       9.63908295e-05       3.48440043e-02       1.75077548e-05       1.35952161e-05       1.00232797e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       5.73940164e-01       9.62466752e-04       1.14004011e-03       4.79527750e-05       2.80722100e+00       1.19694664e-03       1.26368902e-03       7.82815841e-05       4.46105169e-03       7.04430781e-06       2.44890818e-06       6.23389211e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.63256082e-01       1.34191560e-03       1.16893411e-03       7.58780177e-05       2.79301128e+00       1.68634234e-03       1.38520219e-03       1.30089132e-04       8.65438046e-03       5.59592607e-06       4.36690138e-06       4.66321310e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.55893374e-01       9.30791500e-04       1.01616994e-03       2.76773650e-05       2.78328560e+00       1.18635267e-03       1.19060006e-03       4.87340697e-05       1.25494840e-02       1.35253404e-05       5.91620738e-06       8.54494499e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       5.48741618e-01       1.16094320e-03       1.06921075e-03       4.70462664e-05       2.77318727e+00       1.44770752e-03       1.31911829e-03       8.25725812e-05       1.62240156e-02       1.61419724e-05       7.71902296e-06       1.10880511e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       5.42600162e-01       9.53816700e-04       9.86210313e-04       2.44750381e-05       2.76440116e+00       1.24822002e-03       1.20680724e-03       4.56775394e-05       1.96853387e-02       9.12882576e-06       8.62462781e-06       7.02590311e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       5.36588574e-01       5.92015411e-04       9.37622038e-04       1.39948843e-05       2.75581204e+00       7.78100186e-04       1.16433370e-03       2.66878442e-05       2.29661447e-02       9.81570124e-06       9.62389264e-06       5.81570206e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       5.29723264e-01       8.58238364e-04       9.96118462e-04       3.91430011e-05       2.74597269e+00       1.17265086e-03       1.30468202e-03       7.54888783e-05       2.60655978e-02       1.22633491e-05       1.09946577e-05       1.31189094e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       5.25063322e-01       5.82890485e-04       9.47294285e-04       1.52907112e-05       2.73896394e+00       7.60755314e-04       1.24657490e-03       3.06257085e-05       2.89967683e-02       1.84051336e-05       1.19694363e-05       6.86453888e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       5.20523147e-01       8.42739435e-04       9.36424287e-04       2.94386326e-05       2.73223892e+00       1.14561734e-03       1.26011851e-03       6.39756454e-05       3.17911428e-02       1.32958794e-05       1.31443816e-05       1.58445303e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       5.14746506e-01       8.46580785e-04       9.49891114e-04       2.88726023e-05       2.72377202e+00       1.16572169e-03       1.32228747e-03       5.99766260e-05       3.44714779e-02       7.04789955e-06       1.33484791e-05       1.09772485e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       8.96430609e-02       1.01787780e-04       3.05973364e-04       2.54972031e-06       2.13047815e+00       3.75294965e-04       2.25239591e-03       2.20324842e-05       4.13736181e-03       5.42823353e-06       2.08529319e-06       4.10697091e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       9.14055203e-02       1.39582804e-04       3.14887928e-04       2.67782028e-06       2.13148476e+00       3.82758976e-04       2.30023543e-03       2.51165489e-05       7.99298533e-03       6.30754210e-06       4.00042204e-06       5.22422696e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       9.33477189e-02       1.75960733e-04       3.20483650e-04       2.83399586e-06       2.13349952e+00       5.64287197e-04       2.27162154e-03       3.23608779e-05       1.15969294e-02       7.35728969e-06       5.35809218e-06       6.34980391e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       9.54612765e-02       1.65971624e-04       3.31252781e-04       1.41972014e-06       2.13629484e+00       4.74440447e-04       2.35653957e-03       1.73744866e-05       1.49817263e-02       9.02899003e-06       7.14152380e-06       7.75785367e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       9.73956147e-02       1.63364047e-04       3.32930667e-04       2.95546223e-06       2.13855945e+00       5.12136664e-04       2.28796009e-03       2.36798466e-05       1.81792324e-02       7.56713804e-06       8.00842262e-06       9.85543347e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       9.93853073e-02       2.03470743e-04       3.40785825e-04       2.59332675e-06       2.14115133e+00       5.80841568e-04       2.30206861e-03       2.42042897e-05       2.12082750e-02       1.11623413e-05       9.00924466e-06       3.72288548e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.00753014e-01       1.10241028e-04       3.46266290e-04       2.53448971e-06       2.14219379e+00       2.76596736e-04       2.31845958e-03       2.37465499e-05       2.40607818e-02       8.67834079e-06       9.96389572e-06       4.66426612e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.02845445e-01       1.56814398e-04       3.52554782e-04       2.99430661e-06       2.14551097e+00       4.22848354e-04       2.32124953e-03       2.10778374e-05       2.67986015e-02       1.01331142e-05       1.07206936e-05       5.19146215e-08      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.04603681e-01       1.25900443e-04       3.61786710e-04       2.07554999e-06       2.14761481e+00       3.57640696e-04       2.36315623e-03       1.96820151e-05       2.94107450e-02       1.04273610e-05       1.18052636e-05       1.68934333e-07      
9.00000000e-01       1.89736660e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.05930834e-01       2.23905212e-04       3.62260398e-04       3.54067977e-06       2.14904004e+00       6.40903933e-04       2.34195688e-03       2.54663135e-05       3.18646411e-02       1.62916581e-05       1.22972298e-05       6.88723594e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       9.99006449e-02       1.45760331e-04       3.61820203e-04       2.87784246e-06       2.14879106e+00       4.40891687e-04       2.45816031e-03       2.50732982e-05       4.17276312e-03       4.09611765e-06       2.18971234e-06       3.36412044e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.02376585e-01       1.21865216e-04       3.67559928e-04       1.92383223e-06       2.15172808e+00       3.80719035e-04       2.41906348e-03       1.68122429e-05       8.06813827e-03       5.46633681e-06       3.91412805e-06       5.47631341e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.04828261e-01       2.04362186e-04       3.79430434e-04       3.03519048e-06       2.15475176e+00       5.34756642e-04       2.46753101e-03       2.54042700e-05       1.17005592e-02       1.02165194e-05       5.61198005e-06       6.03424967e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.06938255e-01       3.10432296e-04       3.86283339e-04       3.39278659e-06       2.15705349e+00       8.72976265e-04       2.46177939e-03       2.59407181e-05       1.51140441e-02       1.34487163e-05       6.82936897e-06       6.48962904e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.09615997e-01       2.47651080e-04       3.96495330e-04       4.40391350e-06       2.16122544e+00       6.89688158e-04       2.48520964e-03       2.97614009e-05       1.83601977e-02       1.07461534e-05       8.05195644e-06       8.85819880e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.11166723e-01       1.80218508e-04       4.01297140e-04       4.55933905e-06       2.16211696e+00       4.63488839e-04       2.45361745e-03       2.70711665e-05       2.13931088e-02       1.02665695e-05       9.00241542e-06       8.15515416e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.13349908e-01       1.90108501e-04       4.05092276e-04       2.19562203e-06       2.16526738e+00       4.50527661e-04       2.46685402e-03       2.02463303e-05       2.42885641e-02       1.27236339e-05       1.00236928e-05       1.06388277e-07      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.15324046e-01       2.75228467e-04       4.17229667e-04       4.91661415e-06       2.16781881e+00       6.72671954e-04       2.50028688e-03       3.17513176e-05       2.70304762e-02       7.27151840e-06       1.11231314e-05       1.28958234e-07      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.16902403e-01       2.65136755e-04       4.20057596e-04       3.37860563e-06       2.16954267e+00       7.41670469e-04       2.48179453e-03       2.39332164e-05       2.96343990e-02       1.36672300e-05       1.15291123e-05       6.49039115e-08      
9.00000000e-01       1.89736660e+00       5.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.18737872e-01       2.57343028e-04       4.29755737e-04       6.17554504e-06       2.17185967e+00       6.54608370e-04       2.51543288e-03       4.39851532e-05       3.21455815e-02       1.40785862e-05       1.25093970e-05       8.89399598e-08      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.13123629e-01       2.00584437e-04       4.38117244e-04       3.06396468e-06       2.17359691e+00       5.43226447e-04       2.64191335e-03       2.34079270e-05       4.22526257e-03       3.88548008e-06       2.11025035e-06       3.04387626e-08      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.16013749e-01       2.67452966e-04       4.51339043e-04       3.84357681e-06       2.17715907e+00       6.85221348e-04       2.68531831e-03       2.31843302e-05       8.14824219e-03       6.27173443e-06       3.95781840e-06       5.39026215e-08      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.18558741e-01       1.81931297e-04       4.55097522e-04       3.48324196e-06       2.18017985e+00       5.11065363e-04       2.64874545e-03       2.33619958e-05       1.18268527e-02       7.65588134e-06       5.50661549e-06       5.70990537e-08      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.21021061e-01       2.92315075e-04       4.66187113e-04       5.50879600e-06       2.18310463e+00       7.63183851e-04       2.68490085e-03       3.99804698e-05       1.52779629e-02       8.92043891e-06       6.89209004e-06       5.05446462e-08      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.23568827e-01       3.21443816e-04       4.74426215e-04       5.77767145e-06       2.18631444e+00       8.34101858e-04       2.68097929e-03       2.83171746e-05       1.85343262e-02       8.43155978e-06       8.09545783e-06       9.42392612e-08      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.25832934e-01       2.18746102e-04       4.94353109e-04       4.54096524e-06       2.18901596e+00       5.74109815e-04       2.77448921e-03       3.37515900e-05       2.16070635e-02       1.20869919e-05       9.36644102e-06       1.28973201e-07      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.27968116e-01       3.50447879e-04       4.95121972e-04       7.28019413e-06       2.19170131e+00       8.74258181e-04       2.74821621e-03       4.38516564e-05       2.45186929e-02       1.71845263e-05       1.03949245e-05       1.63590227e-07      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.30551260e-01       1.85540485e-04       5.14840523e-04       3.46119869e-06       2.19548120e+00       4.87073939e-04       2.82676624e-03       2.15364253e-05       2.73162717e-02       1.19570649e-05       1.11913986e-05       1.08171407e-07      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.32909419e-01       2.69674545e-04       5.17981400e-04       6.58184224e-06       2.19869555e+00       6.00928335e-04       2.77827694e-03       4.13031123e-05       2.99614230e-02       1.13962464e-05       1.17690442e-05       1.08594025e-07      
9.00000000e-01       1.89736660e+00       5.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.34072660e-01       3.24566438e-04       5.18031905e-04       5.75670180e-06       2.19906858e+00       8.07487437e-04       2.75567906e-03       3.51942210e-05       3.24432930e-02       1.08179500e-05       1.26401876e-05       7.11560145e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.28621908e-01       2.17251720e-04       5.37960038e-04       5.53685194e-06       2.20178833e+00       5.18311272e-04       2.91240008e-03       3.22983653e-05       4.26259213e-03       6.19643076e-06       2.16200982e-06       2.56937694e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.31983811e-01       2.57587162e-04       5.62981696e-04       5.10806047e-06       2.20608608e+00       6.65326533e-04       3.00547139e-03       2.38884665e-05       8.24626235e-03       7.18425100e-06       4.05830745e-06       7.29715235e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.34839262e-01       3.55410842e-04       5.76153497e-04       7.85985424e-06       2.20939092e+00       8.52603679e-04       3.02542166e-03       4.22003578e-05       1.19625221e-02       8.36171555e-06       5.66706140e-06       9.81318304e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.38209342e-01       3.63722641e-04       5.86407062e-04       5.73021791e-06       2.21402593e+00       8.35761126e-04       3.01128375e-03       2.45044538e-05       1.54665444e-02       1.18530460e-05       7.01246101e-06       7.74807727e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.40852535e-01       3.22986358e-04       5.80582283e-04       7.78812621e-06       2.21735321e+00       7.23366826e-04       2.94322462e-03       4.18841837e-05       1.87413390e-02       1.46607355e-05       8.19484597e-06       6.99152323e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.44205314e-01       2.92296850e-04       6.11655030e-04       6.69061974e-06       2.22234250e+00       6.99641400e-04       3.07453844e-03       3.71661096e-05       2.18725660e-02       1.19950852e-05       9.42124525e-06       8.94169081e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.46421731e-01       3.07248593e-04       6.14462519e-04       8.59113001e-06       2.22473002e+00       7.19807168e-04       3.04323817e-03       4.20367494e-05       2.48081543e-02       1.05910485e-05       1.03837688e-05       1.23937683e-07      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.49105959e-01       3.54307996e-04       6.16328356e-04       8.62295692e-06       2.22839487e+00       8.25983737e-04       3.00255964e-03       4.07975613e-05       2.76147737e-02       1.52479807e-05       1.12441513e-05       1.02075466e-07      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.50928116e-01       3.24342503e-04       6.27819100e-04       1.08023314e-05       2.23010638e+00       7.52876226e-04       3.03944583e-03       4.93529766e-05       3.02587263e-02       1.33409108e-05       1.17932428e-05       6.99019991e-08      
9.00000000e-01       1.89736660e+00       5.60000000e-01       0.00000000e+00       1.00000000e+00       9.99996004e-01       3.99555529e-06       1.53718847e-01       4.95771479e-04       6.67182712e-04       1.20771697e-05       2.23436625e+00       1.07940470e-03       3.19186390e-03       5.54668988e-05       3.28339216e-02       2.08067773e-05       1.25806238e-05       6.76079260e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.49229455e-01       5.75857515e-04       7.02285894e-04       1.46914494e-05       2.23921382e+00       1.33785423e-03       3.36190887e-03       7.38348509e-05       4.32591576e-03       5.24650453e-06       2.17221602e-06       4.83666363e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.52428641e-01       4.83123566e-04       6.98275749e-04       9.30351722e-06       2.24266135e+00       1.11567914e-03       3.30666294e-03       4.40778574e-05       8.35374318e-03       8.27953409e-06       4.09049838e-06       3.93326001e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.56586450e-01       3.02864111e-04       7.30055082e-04       8.15529930e-06       2.24863267e+00       6.49316830e-04       3.37472921e-03       3.61784827e-05       1.21354197e-02       8.91463107e-06       5.65456273e-06       5.48361085e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.59562552e-01       3.60505730e-04       7.73341903e-04       7.89131126e-06       2.25181924e+00       8.58709662e-04       3.54562112e-03       3.44269532e-05       1.56616911e-02       9.72987085e-06       7.10149439e-06       8.59458410e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.63279208e-01       5.68950372e-04       7.67692155e-04       6.95817625e-06       2.25719313e+00       1.25283851e-03       3.46356660e-03       3.65780496e-05       1.90028357e-02       1.23764461e-05       8.39662291e-06       8.16118171e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.66059511e-01       5.34165104e-04       7.92851817e-04       1.37387468e-05       2.26034240e+00       1.17685166e-03       3.55817942e-03       6.08796680e-05       2.21355008e-02       1.44600789e-05       9.59225361e-06       9.61180468e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.69880992e-01       4.79087361e-04       8.10874598e-04       1.21031710e-05       2.26610383e+00       1.05983857e-03       3.56524713e-03       6.22323685e-05       2.51433713e-02       2.02404396e-05       1.05809209e-05       1.11934813e-07      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.72466899e-01       6.05280024e-04       8.23227800e-04       1.38206629e-05       2.26931456e+00       1.36586062e-03       3.59094956e-03       6.38275779e-05       2.79685719e-02       1.73603405e-05       1.16035341e-05       7.95614232e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.75713781e-01       6.35536749e-04       8.32716199e-04       1.57746943e-05       2.27406410e+00       1.34668020e-03       3.56384626e-03       6.56842770e-05       3.06925438e-02       1.72048645e-05       1.19931708e-05       6.66364470e-08      
9.00000000e-01       1.89736660e+00       5.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.78038287e-01       6.44325095e-04       8.39931291e-04       1.79253275e-05       2.27667668e+00       1.34094285e-03       3.57795545e-03       8.24664172e-05       3.32419922e-02       2.17874792e-05       1.28579687e-05       9.46475463e-08      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.75856095e-01       4.31793696e-04       9.71078764e-04       2.05171986e-05       2.28620876e+00       9.15782545e-04       4.04227040e-03       9.40508899e-05       4.40447100e-03       4.32794461e-06       2.20779866e-06       5.70900612e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.80612157e-01       3.76211983e-04       9.88163502e-04       1.50336976e-05       2.29257958e+00       7.59622805e-04       4.04574013e-03       6.09820910e-05       8.50257223e-03       5.39439176e-06       4.05367722e-06       5.36838949e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.85196197e-01       6.83518123e-04       1.03560211e-03       2.32005445e-05       2.29856281e+00       1.42313308e-03       4.17710597e-03       9.29247551e-05       1.23276376e-02       8.17293862e-06       5.94555619e-06       8.83488493e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.89673032e-01       3.21264701e-04       1.06654625e-03       2.25595847e-05       2.30483431e+00       6.58173028e-04       4.23354061e-03       8.72883484e-05       1.59231722e-02       7.65423437e-06       7.14634937e-06       4.66312866e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.93098592e-01       9.87776145e-04       1.04172601e-03       3.10093037e-05       2.30906072e+00       2.02400188e-03       4.10739774e-03       1.14205449e-04       1.92966170e-02       1.46836358e-05       8.95188258e-06       6.04624289e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.97398992e-01       4.99760018e-04       1.11244071e-03       2.33045980e-05       2.31497275e+00       1.02748420e-03       4.32348190e-03       8.68816827e-05       2.25041177e-02       1.18182472e-05       9.56254586e-06       7.37697768e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.00372667e-01       3.94238478e-04       1.08370729e-03       2.67585286e-05       2.31862316e+00       8.07380856e-04       4.11966029e-03       1.09981426e-04       2.55146224e-02       1.25898106e-05       1.05642856e-05       6.66528497e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.03612862e-01       4.38664713e-04       1.11723043e-03       1.71373190e-05       2.32264878e+00       8.73224838e-04       4.28332323e-03       6.09444911e-05       2.83725549e-02       1.28948106e-05       1.16509256e-05       1.20374041e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.06664898e-01       6.95103458e-04       1.14487283e-03       2.81277502e-05       2.32663688e+00       1.37414849e-03       4.32483192e-03       1.04906414e-04       3.11234482e-02       2.58060526e-05       1.20232248e-05       5.82232214e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.11380635e-01       9.97446264e-04       1.16874977e-03       2.57656228e-05       2.33394782e+00       2.00890644e-03       4.32993827e-03       1.02462813e-04       3.37685464e-02       2.58778277e-05       1.29459908e-05       1.50858039e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.99409637e-01       1.03773396e-03       1.27135030e-03       4.54411276e-05       2.32507831e+00       2.04740546e-03       4.78646836e-03       1.64095802e-04       8.57810105e-03       6.74437130e-06       4.14038856e-06       5.35095350e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.13761789e-01       8.35503042e-04       1.25014078e-03       3.95232573e-05       2.34453264e+00       1.63880734e-03       4.54847263e-03       1.43642453e-04       1.94839125e-02       1.47308107e-05       8.57247913e-06       8.79029946e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.10000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.32579474e-01       1.08394142e-03       1.35747937e-03       3.27290041e-05       2.36931443e+00       2.06030351e-03       4.68443460e-03       1.05513121e-04       3.40367796e-02       2.40007397e-05       1.30781366e-05       8.52647831e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.15809858e-01       1.49805788e-03       1.55217928e-03       5.14021807e-05       2.35476791e+00       2.89446031e-03       5.47438265e-03       1.68769365e-04       4.49518076e-03       7.47239778e-06       2.27763775e-06       4.06505381e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.21669509e-01       7.09718628e-04       1.63854359e-03       5.29708645e-05       2.36244646e+00       1.30189204e-03       5.67872788e-03       1.75350448e-04       8.67009231e-03       6.15426328e-06       4.23845694e-06       5.68035002e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.27366654e-01       1.25057703e-03       1.65058677e-03       8.76484285e-05       2.37040798e+00       2.37226947e-03       5.60618501e-03       2.75059047e-04       1.25795111e-02       1.21913132e-05       5.91679729e-06       8.86523677e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.32095095e-01       1.41042267e-03       1.71108107e-03       5.71309862e-05       2.37626698e+00       2.66684654e-03       5.78484872e-03       1.79287492e-04       1.62218659e-02       1.42381358e-05       7.49844041e-06       1.22521339e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.38937375e-01       1.74667889e-03       1.77145259e-03       1.11823536e-04       2.38650866e+00       3.15250155e-03       5.85165860e-03       3.37135490e-04       1.96875949e-02       2.16240518e-05       8.63585366e-06       1.31995418e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.41665995e-01       1.52910145e-03       1.75982757e-03       1.05480999e-04       2.38901396e+00       2.79600146e-03       5.80993637e-03       3.16211184e-04       2.29109781e-02       1.79695793e-05       9.72865655e-06       1.14819379e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.46440915e-01       9.17495212e-04       1.71355911e-03       5.73235539e-05       2.39577608e+00       1.70118794e-03       5.60803867e-03       1.78499655e-04       2.59834741e-02       1.52488716e-05       1.08788836e-05       1.20976196e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.51105615e-01       8.65474468e-04       1.71930914e-03       4.10611878e-05       2.40213279e+00       1.59161714e-03       5.57675963e-03       1.37380734e-04       2.89245213e-02       1.71654288e-05       1.15333409e-05       1.00664902e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.54181958e-01       1.50197537e-03       1.72518599e-03       5.45171738e-05       2.40585099e+00       2.75032780e-03       5.56249516e-03       1.76535956e-04       3.16974195e-02       2.29360464e-05       1.23747220e-05       1.15905146e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.60527034e-01       2.39022963e-03       1.79554450e-03       7.36479514e-05       2.41561617e+00       4.43973431e-03       5.69727474e-03       2.28118278e-04       3.43616414e-02       4.52657783e-05       1.33381999e-05       1.67792808e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.55097207e-01       1.57512036e-03       2.17814108e-03       1.15245283e-04       2.41821824e+00       2.79461248e-03       6.74276961e-03       3.37001231e-04       8.77598578e-03       1.03128535e-05       4.27287732e-06       5.21617704e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.69905432e-01       2.12443012e-03       2.22564628e-03       1.54465394e-04       2.43680082e+00       3.69502834e-03       6.68131478e-03       4.41322613e-04       1.98813771e-02       1.86303871e-05       8.77461755e-06       1.42686204e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.30000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.95399517e-01       2.47859830e-03       2.42095377e-03       8.37761036e-05       2.47121082e+00       4.36960627e-03       7.02990230e-03       2.29297092e-04       3.46918733e-02       3.46118730e-05       1.32594367e-05       8.03873398e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.91559751e-01       2.53817003e-03       3.61276093e-03       2.46548291e-04       2.47799978e+00       4.13355167e-03       9.86037688e-03       5.99069418e-04       4.61231482e-03       8.19539302e-06       2.28958462e-06       3.49308334e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.97903317e-01       2.33102925e-03       3.41715463e-03       1.95999263e-04       2.48594743e+00       3.88808398e-03       9.35217827e-03       5.05106044e-04       8.88841339e-03       1.15691834e-05       4.43396989e-06       6.22492630e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.03265202e-01       2.50167723e-03       3.19156953e-03       1.46799641e-04       2.49270447e+00       4.16623439e-03       8.66061118e-03       3.65097926e-04       1.28819044e-02       1.43971887e-05       6.16443086e-06       6.59137328e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.21039624e-01       2.95512256e-03       3.66377408e-03       1.68286420e-04       2.51946462e+00       4.85239350e-03       9.67183164e-03       4.14788984e-04       1.66587862e-02       1.82303206e-05       7.61985850e-06       7.03845245e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.20296617e-01       2.36883278e-03       3.52399186e-03       1.98976941e-04       2.51616155e+00       3.80836512e-03       9.38129224e-03       5.22296487e-04       2.01288289e-02       1.31615935e-05       8.78924607e-06       8.17438358e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.21008130e-01       2.32632416e-03       3.10039111e-03       1.47011682e-04       2.51587639e+00       3.87531150e-03       8.29429590e-03       4.09567665e-04       2.34184752e-02       2.18761223e-05       1.02170937e-05       8.97002799e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.28588719e-01       3.30371054e-03       3.47841827e-03       1.10328806e-04       2.52611508e+00       5.46196814e-03       9.16324329e-03       3.03664014e-04       2.65592201e-02       3.49063587e-05       1.09637133e-05       1.03141459e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.31101613e-01       3.51754040e-03       3.25383616e-03       1.34653710e-04       2.52857779e+00       5.81300011e-03       8.60056710e-03       3.26923967e-04       2.94965657e-02       2.73166266e-05       1.21414407e-05       1.54747492e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.33998660e-01       4.15226108e-03       2.94163589e-03       2.07842970e-04       2.53188661e+00       6.84385955e-03       7.72016208e-03       5.30601103e-04       3.23088698e-02       3.62115241e-05       1.30572381e-05       1.62696652e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.39944590e-01       3.14472663e-03       2.87001246e-03       9.74283041e-05       2.54037869e+00       5.18705482e-03       7.47559497e-03       2.66343158e-04       3.50224176e-02       3.22462570e-05       1.32605014e-05       7.88372430e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.67344542e-01       7.37051749e-03       4.70530758e-03       1.79484601e-04       2.59131359e+00       1.14381946e-02       1.10574234e-02       4.04362869e-04       8.98208192e-03       1.43378966e-05       4.51478676e-06       8.16339753e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.83454540e-01       5.31494427e-03       3.70070659e-03       1.71654873e-04       2.61095156e+00       8.33512423e-03       8.61423639e-03       4.87099900e-04       2.03105395e-02       2.61768728e-05       8.67504510e-06       9.85457157e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.50000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.90125752e-01       1.83630667e-03       2.50824285e-03       9.38200562e-05       2.61446435e+00       2.87388362e-03       5.79350559e-03       2.52916193e-04       3.51891528e-02       1.22468015e-05       1.33428977e-05       1.52105778e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.85923010e-01       5.12337661e-03       4.93911055e-03       1.32101125e-04       2.61840442e+00       7.82100550e-03       1.12685154e-02       3.37594379e-04       9.00367777e-03       8.10469597e-06       4.50798156e-06       4.76733480e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.89178560e-01       3.74801042e-03       3.60701973e-03       9.85216345e-05       2.61836029e+00       5.82656956e-03       8.25250231e-03       2.82711482e-04       2.03024138e-02       1.66084799e-05       8.82050014e-06       1.14142436e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.52000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.91960411e-01       4.19512592e-03       2.48909338e-03       1.93220693e-04       2.61577335e+00       6.62448147e-03       5.68421956e-03       5.20711568e-04       3.51720878e-02       3.17091411e-05       1.33863186e-05       1.55081831e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.05563296e-01       3.16491822e-03       4.14321982e-03       1.81913278e-04       2.64710476e+00       4.75606582e-03       8.97204296e-03       4.31647692e-04       9.02211177e-03       8.45364055e-06       4.45501258e-06       4.98237178e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.03653711e-01       4.92201046e-03       3.32397383e-03       1.79718884e-04       2.63932245e+00       7.57939133e-03       7.33252642e-03       4.91759394e-04       2.03180240e-02       1.78402382e-05       8.79321741e-06       1.28461531e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.54000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.05356128e-01       2.65825365e-03       1.98125626e-03       9.33256332e-05       2.63554688e+00       4.15193779e-03       4.22721264e-03       2.50295825e-04       3.51880694e-02       1.94013889e-05       1.33724925e-05       8.28812550e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.17090117e-01       5.15055996e-03       4.06185738e-03       2.53181524e-04       2.66283443e+00       7.71858362e-03       8.64685032e-03       6.64722363e-04       9.00968179e-03       9.15353280e-06       4.41841874e-06       5.78003256e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.15996201e-01       4.28194679e-03       2.94271206e-03       1.86136020e-04       2.65660218e+00       6.55075729e-03       6.22578966e-03       4.87899188e-04       2.03238438e-02       1.34600844e-05       8.81076062e-06       9.05631477e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.56000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.11328416e-01       2.28057359e-03       1.99310459e-03       8.64955267e-05       2.64331031e+00       3.52747815e-03       4.19054440e-03       2.27601367e-04       3.51815872e-02       1.15034872e-05       1.33437530e-05       1.37424975e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.30232311e-01       5.35352804e-03       3.50072444e-03       2.46436137e-04       2.68094897e+00       7.93873060e-03       7.09078078e-03       6.14429582e-04       9.00692807e-03       1.13643725e-05       4.26207371e-06       4.15191062e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.31202620e-01       3.70220117e-03       2.50582366e-03       2.18997315e-04       2.67784364e+00       5.55416265e-03       5.05397378e-03       5.47071635e-04       2.03164680e-02       1.54719223e-05       8.96455612e-06       7.16119735e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.58000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.18654312e-01       1.65021053e-03       1.78319065e-03       6.61530473e-05       2.65289245e+00       2.52917174e-03       3.62229469e-03       1.67046335e-04       3.51738714e-02       1.51082825e-05       1.30966536e-05       1.69862613e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.45087483e-01       3.14603963e-03       3.24970118e-03       1.36087152e-04       2.70296533e+00       4.54833189e-03       6.25676559e-03       3.31206475e-04       4.67923027e-03       3.98582038e-06       2.40303071e-06       2.65911313e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.43317388e-01       3.61775856e-03       2.91424093e-03       1.85262793e-04       2.69858773e+00       5.28938861e-03       5.60097911e-03       4.40363534e-04       8.99429905e-03       8.39051300e-06       4.64965413e-06       5.95095488e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.32467941e-01       3.61124967e-03       3.25046315e-03       2.48711380e-04       2.68097188e+00       5.42667521e-03       6.58287055e-03       6.04086240e-04       1.30148658e-02       8.99037758e-06       5.99241385e-06       7.45499629e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.30362958e-01       4.37099927e-03       2.76500255e-03       2.21551694e-04       2.67649959e+00       6.54161939e-03       5.53077067e-03       5.52805130e-04       1.67642705e-02       1.29166606e-05       7.55079505e-06       8.39996241e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.37203331e-01       3.99931494e-03       2.32232440e-03       2.33491371e-04       2.68516066e+00       5.97286905e-03       4.57969495e-03       5.66024114e-04       2.02889860e-02       1.00538658e-05       8.93381077e-06       8.32366078e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.25782527e-01       4.26344685e-03       2.64897079e-03       1.52949836e-04       2.66660431e+00       6.40434753e-03       5.46053970e-03       3.83632220e-04       2.35832504e-02       1.75034128e-05       1.02717213e-05       1.29978284e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.30428775e-01       4.66564456e-03       2.10620199e-03       2.99136890e-04       2.67239080e+00       7.09918733e-03       4.17777284e-03       7.40288873e-04       2.67208039e-02       1.47420686e-05       1.11907862e-05       1.94794845e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.24155476e-01       3.63685414e-03       2.18219195e-03       1.95871312e-04       2.66177293e+00       5.59438196e-03       4.46944834e-03       4.94061412e-04       2.96472426e-02       1.46496735e-05       1.20443482e-05       1.71605182e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.22262780e-01       3.21262611e-03       1.94113593e-03       1.33119383e-04       2.65797514e+00       4.90484634e-03       3.92683634e-03       3.35541242e-04       3.24542269e-02       2.44428082e-05       1.27209968e-05       1.21936575e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.22662452e-01       2.25971717e-03       1.92836041e-03       1.19676914e-04       2.65731333e+00       3.50918632e-03       3.94590509e-03       3.03077269e-04       3.51446759e-02       1.08485067e-05       1.34339458e-05       1.25059226e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.50611804e-01       3.46098782e-03       3.09439576e-03       2.49014347e-04       2.70729429e+00       5.04409379e-03       5.90644974e-03       5.78388188e-04       8.98762437e-03       9.10470210e-06       4.51995178e-06       6.28657569e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.45057448e-01       2.55584776e-03       1.97756972e-03       1.26940532e-04       2.69522312e+00       3.72757422e-03       3.66854437e-03       2.99684850e-04       2.02735259e-02       1.43444313e-05       8.79341066e-06       7.36126902e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.62000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.28708067e-01       2.04151453e-03       1.73173547e-03       9.10033204e-05       2.66492387e+00       3.10667041e-03       3.39980854e-03       2.29630313e-04       3.50970491e-02       1.27747619e-05       1.39441201e-05       1.54914743e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.59867132e-01       3.46174652e-03       2.45844986e-03       2.40927222e-04       2.71930020e+00       5.00419980e-03       4.43651974e-03       5.56429437e-04       8.96818802e-03       1.07318548e-05       4.44198693e-06       4.14400680e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.50524727e-01       2.72001448e-03       1.86785565e-03       1.40750551e-04       2.70163461e+00       3.95403788e-03       3.38327501e-03       3.24038900e-04       2.02451135e-02       1.25094158e-05       8.76842969e-06       8.74908412e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.64000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.35534939e-01       2.42879405e-03       1.56171760e-03       1.41557002e-04       2.67380876e+00       3.68190326e-03       2.95015937e-03       3.45192773e-04       3.50673146e-02       1.83551526e-05       1.32277354e-05       9.96272801e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.68005355e-01       3.07216889e-03       2.18036515e-03       1.52858441e-04       2.72913628e+00       4.34232099e-03       3.76703655e-03       3.48437526e-04       8.95321621e-03       8.00255994e-06       4.48591653e-06       7.92986527e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.52857356e-01       2.45147653e-03       1.88481934e-03       9.85552779e-05       2.70337923e+00       3.54832490e-03       3.40055128e-03       2.32361172e-04       2.02089963e-02       1.26275093e-05       8.81268468e-06       7.71780237e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.66000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.37455863e-01       2.53188933e-03       1.48802358e-03       7.53190033e-05       2.67512072e+00       3.77218542e-03       2.76476789e-03       1.87577698e-04       3.50234421e-02       1.24366307e-05       1.32221367e-05       1.17022989e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.77021647e-01       2.58621863e-03       1.94921370e-03       1.95298093e-04       2.74005152e+00       3.65441208e-03       3.23156069e-03       4.34888166e-04       8.93655568e-03       1.05387004e-05       4.37771883e-06       5.19169223e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.56429754e-01       2.44653498e-03       1.88216856e-03       1.28028548e-04       2.70699700e+00       3.55112526e-03       3.36544710e-03       2.94879803e-04       2.01723771e-02       1.17216323e-05       8.81695849e-06       5.34218637e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.68000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.40904861e-01       2.07082074e-03       1.51946853e-03       6.27089296e-05       2.67852634e+00       3.10221480e-03       2.82163186e-03       1.53363548e-04       3.49839595e-02       1.00976685e-05       1.30103156e-05       7.28491020e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.80943901e-01       2.26600372e-03       2.09409927e-03       2.06844098e-04       2.74383298e+00       3.22807992e-03       3.50485833e-03       4.43532060e-04       8.91141841e-03       7.65807947e-06       4.31781145e-06       5.42753570e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.64420224e-01       2.27568787e-03       1.69412123e-03       1.54685285e-04       2.71693930e+00       3.27262546e-03       2.89911250e-03       3.41680504e-04       2.01483518e-02       9.81647644e-06       8.93425925e-06       5.34325037e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.70000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.48014589e-01       1.83872372e-03       1.38405924e-03       1.13449828e-04       2.68759175e+00       2.75233127e-03       2.46916488e-03       2.67925297e-04       3.49346247e-02       1.01672877e-05       1.33327317e-05       1.14491117e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       2.00000000e-01       9.99996226e-01       3.77358000e-06       4.89081345e-01       1.23297484e-03       1.59960313e-03       9.56884957e-05       2.75368427e+00       1.69860201e-03       2.42959568e-03       2.00916695e-04       8.90008241e-03       1.04216617e-05       4.37089622e-06       5.10350626e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.74236745e-01       1.72196682e-03       1.35704436e-03       8.91155221e-05       2.72920409e+00       2.44466329e-03       2.13681450e-03       1.95579050e-04       2.01043485e-02       1.08800850e-05       8.65276670e-06       5.64846514e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.72000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.50673743e-01       1.88823977e-03       1.31965983e-03       7.35687910e-05       2.68997675e+00       2.76166083e-03       2.28640702e-03       1.72139802e-04       3.48926804e-02       1.04282394e-05       1.29743168e-05       1.13890139e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.94192527e-01       2.22940544e-03       1.49866055e-03       1.70998731e-04       2.75901800e+00       3.05509565e-03       2.21329397e-03       3.57861173e-04       8.88389870e-03       8.11370562e-06       4.29395976e-06       4.33024565e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.75577587e-01       2.54235504e-03       1.42263480e-03       1.43465832e-04       2.72960181e+00       3.63260436e-03       2.24330533e-03       3.05855621e-04       2.00691121e-02       8.50355854e-06       8.79702051e-06       1.09591753e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.74000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.56120663e-01       1.66102609e-03       1.23478317e-03       8.06977162e-05       2.69640242e+00       2.46326689e-03       2.08024357e-03       1.93028862e-04       3.48227244e-02       1.21079747e-05       1.31843018e-05       8.76183476e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.98890776e-01       1.84458504e-03       1.40951956e-03       9.46945192e-05       2.76368133e+00       2.50233878e-03       1.99006013e-03       1.84523234e-04       8.84149930e-03       1.08499284e-05       4.51688028e-06       8.99044160e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.81359242e-01       1.46509558e-03       1.29142315e-03       6.97930938e-05       2.73607559e+00       2.06348659e-03       1.94319580e-03       1.47687436e-04       2.00401450e-02       1.21864453e-05       8.84413874e-06       5.12482292e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.76000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.63213513e-01       5.91406065e-04       1.04298713e-03       2.89916474e-05       2.70519247e+00       8.62664587e-04       1.60791534e-03       6.26530796e-05       3.47748167e-02       1.27030135e-05       1.32043332e-05       1.00382031e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.01709592e-01       1.42803361e-03       1.45047250e-03       1.14875741e-04       2.76582532e+00       1.96061177e-03       2.06886237e-03       2.35616880e-04       8.82889796e-03       8.82264699e-06       4.37676870e-06       4.92981566e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.84458222e-01       1.11032390e-03       1.27939089e-03       6.33174413e-05       2.73873999e+00       1.51884378e-03       1.90327548e-03       1.31147567e-04       1.99799878e-02       1.23988237e-05       8.86866372e-06       7.17399455e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.78000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.65390927e-01       1.10968882e-03       1.07818182e-03       4.94672457e-05       2.70676481e+00       1.63855551e-03       1.68320368e-03       1.08637623e-04       3.47229308e-02       1.20388721e-05       1.32219708e-05       1.18265767e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       5.14328906e-01       9.28496345e-04       1.31214850e-03       4.21525281e-05       2.78240755e+00       1.18131985e-03       1.69700874e-03       8.48182351e-05       4.56713714e-03       5.15051388e-06       2.36801599e-06       2.81233555e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.06994188e-01       2.15406126e-03       1.29002738e-03       1.07706872e-04       2.77128543e+00       2.84770806e-03       1.73537255e-03       2.09160679e-04       8.80518069e-03       9.01536458e-06       4.31784642e-06       6.22188058e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.03432813e-01       1.20521845e-03       1.16553485e-03       4.40647343e-05       2.76537169e+00       1.64722598e-03       1.54471821e-03       8.60730689e-05       1.27680280e-02       1.39624453e-05       5.94262486e-06       3.74893613e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.94506499e-01       1.30623927e-03       1.18313850e-03       5.42972716e-05       2.75214245e+00       1.81791889e-03       1.63480417e-03       1.11040071e-04       1.64773784e-02       1.37980746e-05       7.48612193e-06       9.57815233e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.89952897e-01       1.24993461e-03       1.14094331e-03       5.10202422e-05       2.74478513e+00       1.72390900e-03       1.60815799e-03       1.07217426e-04       1.99327628e-02       1.01324369e-05       8.75024180e-06       6.52216490e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.85234496e-01       1.22496951e-03       1.11310075e-03       5.56204257e-05       2.73729811e+00       1.68504350e-03       1.59013887e-03       1.12485417e-04       2.32193618e-02       1.10654961e-05       1.01409565e-05       9.17555838e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.76448364e-01       2.39782147e-03       1.28760569e-03       1.27649167e-04       2.72387420e+00       3.40054448e-03       2.00837040e-03       2.72691223e-04       2.63254254e-02       1.42539175e-05       1.08406324e-05       9.18752096e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.75073584e-01       9.53998162e-04       1.08113598e-03       3.96424129e-05       2.72095547e+00       1.34618310e-03       1.60941393e-03       8.29215084e-05       2.92427621e-02       1.47866601e-05       1.17207075e-05       1.54300270e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.72644273e-01       1.57376504e-03       1.11473630e-03       8.25565144e-05       2.71627274e+00       2.29363739e-03       1.71824910e-03       1.86843939e-04       3.20375758e-02       1.24909709e-05       1.24997526e-05       9.57705715e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.68294034e-01       1.56273887e-03       1.08953381e-03       8.43693822e-05       2.70950791e+00       2.29623376e-03       1.68776100e-03       1.88723295e-04       3.46893306e-02       1.40342761e-05       1.29777751e-05       1.00064728e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       1.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.25860974e-01       1.05066938e-03       1.09814545e-03       4.59027885e-05       2.78820582e+00       1.35385487e-03       1.30850602e-03       8.35769352e-05       8.68732772e-03       9.79511083e-06       4.33851796e-06       7.33585065e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       3.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       4.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       5.06016771e-01       9.84552126e-04       1.07228369e-03       4.61809292e-05       2.75888229e+00       1.34292137e-03       1.39529909e-03       8.88516719e-05       1.97214733e-02       5.74059712e-06       8.97126359e-06       1.35175902e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       6.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       7.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       8.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       9.00000000e-01       inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                  inf                 
9.00000000e-01       1.89736660e+00       6.90000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.85169056e-01       6.64318952e-04       8.96577712e-04       2.11858473e-05       2.72568625e+00       9.35566516e-04       1.21969656e-03       4.31682334e-05       3.43899184e-02       7.31099999e-06       1.34069258e-05       1.10113514e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       5.50432441e-01       1.27121990e-03       1.05269200e-03       5.11691326e-05       2.81274659e+00       1.56708581e-03       1.12068821e-03       8.72704131e-05       4.42350073e-03       6.94549544e-06       2.30220592e-06       3.29297601e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.42931142e-01       5.26083065e-04       9.88685907e-04       1.92657519e-05       2.80230146e+00       6.41239265e-04       1.06967501e-03       3.12157203e-05       8.56393250e-03       8.67691160e-06       4.25169733e-06       6.51690056e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.36015527e-01       2.38142240e-04       9.17460947e-04       9.43817964e-06       2.79251414e+00       3.23066561e-04       9.91911855e-04       1.47258318e-05       1.24299635e-02       8.40839659e-06       5.91669918e-06       8.33677141e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       5.28110503e-01       8.86468712e-04       9.60519916e-04       2.44863006e-05       2.78128325e+00       1.12433193e-03       1.09180423e-03       4.02210173e-05       1.60730153e-02       7.55261788e-06       7.68070009e-06       8.44475319e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       5.22627174e-01       8.76631876e-04       9.37881120e-04       3.40112163e-05       2.77329022e+00       1.16754566e-03       1.09968126e-03       6.54922540e-05       1.94655495e-02       1.19027780e-05       8.89887234e-06       1.19095267e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       5.17675032e-01       6.73918039e-04       8.87463693e-04       1.45490750e-05       2.76578679e+00       8.95248355e-04       1.04533689e-03       3.02132589e-05       2.27099759e-02       1.50701280e-05       9.85581563e-06       1.09891187e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       5.11426071e-01       8.26388341e-04       9.11257473e-04       2.76941784e-05       2.75679894e+00       1.10815160e-03       1.10993613e-03       5.78285604e-05       2.57690286e-02       1.76190596e-05       1.07773839e-05       8.95374709e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       5.07359357e-01       1.17071320e-03       9.04682520e-04       5.31598212e-05       2.75027385e+00       1.64818915e-03       1.13522021e-03       1.03251592e-04       2.86475991e-02       1.76521514e-05       1.20337584e-05       1.45761390e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       5.01653341e-01       4.86563868e-04       8.83952089e-04       2.11312949e-05       2.74169416e+00       6.53520290e-04       1.12275355e-03       3.86272553e-05       3.14086039e-02       2.08210708e-05       1.27615162e-05       1.94412492e-07       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.00000000e-01       1.89736660e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.98503110e-01       4.02293694e-04       8.54936029e-04       1.17424881e-05       2.73678911e+00       5.45556073e-04       1.09693243e-03       2.44143179e-05       3.40470003e-02       8.04794809e-06       1.32767323e-05       9.72419179e-08       0.00000000e+00       0.00000000e+00       0.00000000e+00       0.00000000e+00      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.07734703e-01       2.76751331e-04       3.94312097e-04       3.06470837e-06       2.22115423e+00       8.16038520e-04       2.47171377e-03       2.66715208e-05       4.14806622e-03       5.97447696e-06       2.09141821e-06       2.48411562e-08      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.10767943e-01       2.02698728e-04       4.11278018e-04       2.38681016e-06       2.22567801e+00       6.04334880e-04       2.52262318e-03       1.48960870e-05       8.02937979e-03       6.42235523e-06       3.94566726e-06       4.87498976e-08      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.12768352e-01       2.29522244e-04       4.17243135e-04       3.28464951e-06       2.22718682e+00       6.71634713e-04       2.53161320e-03       2.39538480e-05       1.16416412e-02       9.06209905e-06       5.61660069e-06       7.46899362e-08      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.15106611e-01       1.46472725e-04       4.19389079e-04       4.66329368e-06       2.23002785e+00       4.44570654e-04       2.49802262e-03       3.10430073e-05       1.50650695e-02       1.37810192e-05       6.87241201e-06       4.85821854e-08      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.17299565e-01       1.47865057e-04       4.23349860e-04       3.79152422e-06       2.23258847e+00       4.43932568e-04       2.47307713e-03       2.58376177e-05       1.82830557e-02       1.09580669e-05       8.24645259e-06       7.25423992e-08      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.19107157e-01       2.27685564e-04       4.36130801e-04       6.43059091e-06       2.23432216e+00       5.96609617e-04       2.50597602e-03       5.25047207e-05       2.13078770e-02       8.92653375e-06       9.18496197e-06       1.52828596e-07      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.21332098e-01       2.60408823e-04       4.43051011e-04       6.37993717e-06       2.23728607e+00       6.96288799e-04       2.50318592e-03       3.66535623e-05       2.42164053e-02       1.02531722e-05       1.01005951e-05       1.30530573e-07      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.23358255e-01       3.97024607e-04       4.52291292e-04       6.05357413e-06       2.23998646e+00       1.05487488e-03       2.53524026e-03       2.98157298e-05       2.69586656e-02       1.92295843e-05       1.09881743e-05       9.67280423e-08      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.25070645e-01       2.58994313e-04       4.56108759e-04       4.48147387e-06       2.24180697e+00       6.96066440e-04       2.52879648e-03       3.21678254e-05       2.95796592e-02       1.17948830e-05       1.16696360e-05       6.88702378e-08      
9.50000000e-01       1.94935887e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.26960805e-01       1.67861117e-04       4.70211507e-04       4.14328365e-06       2.24435390e+00       4.37396952e-04       2.59907148e-03       2.64558154e-05       3.20660976e-02       1.03903847e-05       1.25842733e-05       8.71137594e-08      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.21687931e-01       3.14052001e-04       4.69572764e-04       3.15208462e-06       2.24669623e+00       8.50911222e-04       2.63989753e-03       1.75316999e-05       4.19723430e-03       3.80819771e-06       2.08869002e-06       3.23821822e-08      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.24275011e-01       2.01226957e-04       4.79621838e-04       5.60514971e-06       2.24926213e+00       5.99057692e-04       2.67398688e-03       3.76145027e-05       8.10382149e-03       8.79988982e-06       4.03797872e-06       5.39935533e-08      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.26673143e-01       1.81973142e-04       4.89035018e-04       6.42492006e-06       2.25158213e+00       4.39358432e-04       2.66960508e-03       3.89832484e-05       1.17535018e-02       6.70442555e-06       5.47475238e-06       4.61369944e-08      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.29674779e-01       1.76598617e-04       5.08478462e-04       6.02273442e-06       2.25581165e+00       4.44756624e-04       2.72770092e-03       3.60354436e-05       1.52235692e-02       1.21916280e-05       6.91114735e-06       6.82608609e-08      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.31587846e-01       1.57580922e-04       5.15518480e-04       5.62756367e-06       2.25736009e+00       4.15552958e-04       2.75493234e-03       2.97412466e-05       1.84606215e-02       6.20833721e-06       8.04735593e-06       1.05827022e-07      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.34555635e-01       2.15859851e-04       5.16940034e-04       6.49146657e-06       2.26169261e+00       5.40203635e-04       2.67398733e-03       4.61958198e-05       2.15375396e-02       1.02135552e-05       9.17799968e-06       1.65884799e-07      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.36407171e-01       3.54557560e-04       5.20495503e-04       4.97175048e-06       2.26360513e+00       8.74752756e-04       2.71161723e-03       3.26240767e-05       2.44363392e-02       1.23348787e-05       1.02059687e-05       1.05087262e-07      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.38905572e-01       3.24793109e-04       5.50041625e-04       6.50671420e-06       2.26708563e+00       8.27534623e-04       2.81820310e-03       4.09091156e-05       2.72166872e-02       9.13239829e-06       1.10055645e-05       3.93509151e-08      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.40637588e-01       3.26019493e-04       5.50444920e-04       4.92353449e-06       2.26877837e+00       7.99970516e-04       2.80666593e-03       2.42987292e-05       2.98419166e-02       1.43056125e-05       1.20559859e-05       1.25377242e-07      
9.50000000e-01       1.94935887e+00       5.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.42416298e-01       2.58029274e-04       5.44073781e-04       5.44005707e-06       2.27070637e+00       6.11534592e-04       2.73353768e-03       3.10675187e-05       3.23683244e-02       9.25641883e-06       1.25601395e-05       1.01422169e-07      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.37559110e-01       2.36858777e-04       5.75750524e-04       4.86025216e-06       2.27426979e+00       6.33760483e-04       2.92530396e-03       3.29598712e-05       4.24441701e-03       4.09634901e-06       2.13174845e-06       2.64698306e-08      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.40690842e-01       3.42739927e-04       5.89576322e-04       8.54124651e-06       2.27795105e+00       8.27505524e-04       2.94506125e-03       4.50073965e-05       8.19029518e-03       3.79268219e-06       3.99802232e-06       6.89998202e-08      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.43979028e-01       4.29023491e-04       6.17919553e-04       1.04417727e-05       2.28199959e+00       1.04995309e-03       3.05813150e-03       5.92543112e-05       1.18989378e-02       7.67147191e-06       5.67194077e-06       1.03399130e-07      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.46157820e-01       1.47556075e-04       6.14704037e-04       6.03808382e-06       2.28392430e+00       3.65581076e-04       2.99809311e-03       3.02496786e-05       1.53701697e-02       8.62631147e-06       6.87811127e-06       4.35934861e-08      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.49895036e-01       4.88567816e-04       6.28291942e-04       1.05670964e-05       2.28954945e+00       1.12271975e-03       3.00920262e-03       5.22781366e-05       1.86720786e-02       1.28923550e-05       8.29229875e-06       1.04793666e-07      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.52281460e-01       5.01980840e-04       6.38869574e-04       1.14189260e-05       2.29204685e+00       1.15738796e-03       3.01833562e-03       5.63330702e-05       2.17701080e-02       1.43545783e-05       9.15957766e-06       1.06164061e-07      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.55405848e-01       4.19556187e-04       6.46633681e-04       8.44128256e-06       2.29660691e+00       9.60424904e-04       3.00785599e-03       3.79217982e-05       2.47171903e-02       1.09513201e-05       1.02295208e-05       7.74347458e-08      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.57396798e-01       4.58446839e-04       6.55084809e-04       9.86156799e-06       2.29865080e+00       1.07200733e-03       3.02472564e-03       5.45165846e-05       2.75208404e-02       9.35569258e-06       1.10751215e-05       9.40963457e-08      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.59748154e-01       2.97085711e-04       6.72890573e-04       1.05925313e-05       2.30165659e+00       7.30706681e-04       3.08880998e-03       6.07234738e-05       3.01669885e-02       9.73326614e-06       1.19093829e-05       1.21249994e-07      
9.50000000e-01       1.94935887e+00       5.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.63076348e-01       5.09923399e-04       6.96905329e-04       1.08958969e-05       2.30703522e+00       1.13682037e-03       3.14763616e-03       4.68496754e-05       3.27415624e-02       1.18578038e-05       1.26430410e-05       7.37699223e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.57606976e-01       4.17688546e-04       7.34265607e-04       8.42830050e-06       2.30905672e+00       9.63748641e-04       3.36408762e-03       4.53924646e-05       4.29917729e-03       4.67087894e-06       2.22832097e-06       2.02880494e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.61033406e-01       6.53171675e-04       7.49155467e-04       1.74160455e-05       2.31300147e+00       1.41153543e-03       3.36037062e-03       7.11828557e-05       8.29914505e-03       8.58576625e-06       4.13120819e-06       4.61716218e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.65339811e-01       5.03738292e-04       7.99407232e-04       2.01320685e-05       2.31883194e+00       1.08301195e-03       3.51111785e-03       8.98876232e-05       1.20544194e-02       7.94884035e-06       5.66640137e-06       4.87581197e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.68665492e-01       3.76165815e-04       7.67474224e-04       1.00641976e-05       2.32318424e+00       8.84303539e-04       3.30447717e-03       5.24954890e-05       1.55794977e-02       5.94604970e-06       7.13287240e-06       1.10458347e-07      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.73057171e-01       3.97413487e-04       8.03140735e-04       1.61080540e-05       2.32964523e+00       8.74910116e-04       3.40576708e-03       7.00589347e-05       1.89222490e-02       5.93040271e-06       8.33274156e-06       9.49220492e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.73985761e-01       5.64692440e-04       7.94937786e-04       1.60371433e-05       2.32880220e+00       1.22427486e-03       3.36520486e-03       6.69611274e-05       2.20354207e-02       1.65061636e-05       9.40280724e-06       7.53316561e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.78456796e-01       4.68579303e-04       8.38439296e-04       1.12197838e-05       2.33573008e+00       9.93330400e-04       3.49721509e-03       4.74655314e-05       2.50235521e-02       9.13262113e-06       1.02155633e-05       8.39240215e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.80900731e-01       7.50469210e-04       8.28222096e-04       1.27311341e-05       2.33861184e+00       1.64397000e-03       3.43836151e-03       6.09543570e-05       2.78472123e-02       1.69508882e-05       1.11674211e-05       5.77049618e-08      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.83309472e-01       6.00444234e-04       8.71493972e-04       1.93802712e-05       2.34140797e+00       1.27753734e-03       3.61180188e-03       7.89992073e-05       3.05274650e-02       1.06312919e-05       1.23541346e-05       1.31746764e-07      
9.50000000e-01       1.94935887e+00       5.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.86125862e-01       4.36425221e-04       8.76118230e-04       2.19220370e-05       2.34519293e+00       9.19180312e-04       3.60323902e-03       1.00657065e-04       3.31075210e-02       1.86423939e-05       1.29572316e-05       6.24077538e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.84007514e-01       4.39766566e-04       9.81597872e-04       2.01508380e-05       2.35426350e+00       9.03641642e-04       3.90541367e-03       7.78451502e-05       4.36625792e-03       6.24053979e-06       2.22989855e-06       4.00575052e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.88314508e-01       8.39360997e-04       9.96922635e-04       2.15933214e-05       2.35962794e+00       1.73392884e-03       3.93320592e-03       8.43967337e-05       8.42717239e-03       6.79680328e-06       4.18243907e-06       6.20871732e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.92588919e-01       8.44738188e-04       1.06540048e-03       2.75465566e-05       2.36490035e+00       1.66338992e-03       4.13931931e-03       9.84795320e-05       1.22389206e-02       1.13502263e-05       5.77243124e-06       7.67913941e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.96853143e-01       7.60852293e-04       1.04005522e-03       1.82899996e-05       2.37058093e+00       1.59862351e-03       3.97955052e-03       6.70556008e-05       1.58077351e-02       1.20894317e-05       7.14749391e-06       5.60205987e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.99778892e-01       1.05538450e-03       1.03327829e-03       1.42791983e-05       2.37366719e+00       2.16767307e-03       3.89777108e-03       5.79795393e-05       1.91580447e-02       1.51330776e-05       8.26371461e-06       3.76139969e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.04607340e-01       8.67635875e-04       1.09118960e-03       2.29061195e-05       2.38063796e+00       1.75597076e-03       4.08710438e-03       8.40127735e-05       2.23515600e-02       1.36741562e-05       9.66279373e-06       6.10852222e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.09197469e-01       5.80091726e-04       1.14347286e-03       2.84542979e-05       2.38735521e+00       1.15201908e-03       4.19701220e-03       9.83193427e-05       2.53847937e-02       1.62004217e-05       1.05299465e-05       9.90936602e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.10971750e-01       9.87576314e-04       1.11746780e-03       2.33151771e-05       2.38853464e+00       1.98638418e-03       4.09542372e-03       9.56027983e-05       2.82105115e-02       1.63179148e-05       1.14266450e-05       6.13096776e-08      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.15328974e-01       9.54626235e-04       1.20136905e-03       4.31695744e-05       2.39489636e+00       1.88190014e-03       4.38324690e-03       1.57975524e-04       3.09770182e-02       2.41542399e-05       1.22238998e-05       1.20762821e-07      
9.50000000e-01       1.94935887e+00       5.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.19015739e-01       8.61118583e-04       1.20088763e-03       4.36138796e-05       2.40019865e+00       1.73988624e-03       4.31644006e-03       1.61290466e-04       3.35828839e-02       1.98692928e-05       1.30009603e-05       1.55184227e-07      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.20591719e-01       9.00988766e-04       1.40749729e-03       2.47586877e-05       2.41522810e+00       1.67329902e-03       4.81226174e-03       1.02229813e-04       4.43626824e-03       5.59248387e-06       2.24304869e-06       2.82398963e-08      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.27348014e-01       1.47958136e-03       1.56375082e-03       3.66008729e-05       2.42450880e+00       2.84510161e-03       5.26139931e-03       9.85999533e-05       8.58022737e-03       1.07246451e-05       4.19514885e-06       3.18351111e-08      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.31511879e-01       9.51081084e-04       1.47159989e-03       4.37737383e-05       2.42950195e+00       1.80173580e-03       4.89958116e-03       1.35424453e-04       1.24471191e-02       1.09789453e-05       5.93154652e-06       7.18831755e-08      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.37699681e-01       1.01329694e-03       1.57380959e-03       4.26398918e-05       2.43795578e+00       1.87847900e-03       5.16222738e-03       1.36719647e-04       1.60801625e-02       9.99572235e-06       7.34198212e-06       1.00999057e-07      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.40434673e-01       1.23167170e-03       1.54791318e-03       5.16926266e-05       2.44042931e+00       2.28431931e-03       5.06153594e-03       1.68581174e-04       1.94906309e-02       1.54990255e-05       8.52873778e-06       1.55590698e-07      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.45919408e-01       1.54401471e-03       1.58511244e-03       4.64638228e-05       2.44817226e+00       2.92432814e-03       5.13236147e-03       1.37108894e-04       2.27294513e-02       2.35551239e-05       9.94895077e-06       9.34793766e-08      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.51026676e-01       1.67375306e-03       1.61755738e-03       8.17427603e-05       2.45541620e+00       3.05413630e-03       5.15350621e-03       2.46148764e-04       2.57994473e-02       1.64432077e-05       1.05950006e-05       1.15932010e-07      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.50887833e-01       1.12165296e-03       1.48871445e-03       5.30741051e-05       2.45287850e+00       2.11425594e-03       4.73934372e-03       1.76084064e-04       2.86449396e-02       2.32362139e-05       1.17856037e-05       1.27915939e-07      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.56543982e-01       1.06797804e-03       1.56861435e-03       7.18591897e-05       2.46144209e+00       1.97234943e-03       4.96224007e-03       2.34839284e-04       3.14448637e-02       2.28445955e-05       1.22821024e-05       8.00920207e-08      
9.50000000e-01       1.94935887e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.61532359e-01       1.84171201e-03       1.61413824e-03       7.22391816e-05       2.46849330e+00       3.41021377e-03       5.05970959e-03       2.39425162e-04       3.41028999e-02       3.28000246e-05       1.33847515e-05       1.73889586e-07      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.84278789e-01       1.63255883e-03       2.56904775e-03       8.49262195e-05       2.51751464e+00       2.72941108e-03       7.15984511e-03       2.20829384e-04       4.55299438e-03       5.82310196e-06       2.30951239e-06       3.35640381e-08      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.87799629e-01       1.80997119e-03       2.60131772e-03       1.25444464e-04       2.52044578e+00       3.06771777e-03       7.19776067e-03       3.40081907e-04       8.76753828e-03       1.03474713e-05       4.23575096e-06       7.41267018e-08      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.95181416e-01       3.13601379e-03       2.75530409e-03       2.26189877e-04       2.53024116e+00       5.22754900e-03       7.59871416e-03       5.82606333e-04       1.27082761e-02       2.01889272e-05       5.98172719e-06       4.92478138e-08      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.04234465e-01       3.27152244e-03       2.78888399e-03       1.72238342e-04       2.54316467e+00       5.49566365e-03       7.58244739e-03       4.52621658e-04       1.64167116e-02       2.24671140e-05       7.83143887e-06       1.53131211e-07      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.06446622e-01       2.53440999e-03       2.61815147e-03       1.42471764e-04       2.54460340e+00       4.29082292e-03       7.08422487e-03       3.86926373e-04       1.98952191e-02       2.46814324e-05       8.76605723e-06       9.48617171e-08      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.10804066e-01       2.35459660e-03       2.64143236e-03       1.22112642e-04       2.54983055e+00       3.91000729e-03       7.15316492e-03       3.16298096e-04       2.31675792e-02       2.00977687e-05       1.01220126e-05       8.72170729e-08      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.12742937e-01       2.10722170e-03       2.34691244e-03       9.45371591e-05       2.55119586e+00       3.54350496e-03       6.30637001e-03       2.57024036e-04       2.62358897e-02       2.21028568e-05       1.12130334e-05       1.19165704e-07      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.13738500e-01       4.15761805e-03       2.32240151e-03       1.36070262e-04       2.55090760e+00       7.07137740e-03       6.25154183e-03       3.46575458e-04       2.91599282e-02       3.91781161e-05       1.16019278e-05       5.36901105e-08      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.22313279e-01       4.55370960e-03       2.33533075e-03       1.50647307e-04       2.56370148e+00       7.68933464e-03       6.21764995e-03       4.17171250e-04       3.20120970e-02       5.35678349e-05       1.28788739e-05       9.02289489e-08      
9.50000000e-01       1.94935887e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.28130628e-01       3.96146315e-03       2.06952891e-03       9.29121375e-05       2.57207154e+00       6.74910756e-03       5.40800415e-03       2.40110813e-04       3.46976368e-02       4.68543781e-05       1.34111626e-05       1.94575387e-07      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.88076016e-01       4.18652096e-03       3.54787915e-03       1.54950882e-04       2.67002395e+00       6.42815550e-03       7.77491317e-03       4.35975125e-04       4.62552201e-03       6.64046975e-06       2.31839687e-06       3.29586466e-08      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.89685077e-01       5.36591406e-03       2.98573852e-03       1.09678031e-04       2.67070923e+00       8.11884152e-03       6.40139663e-03       3.00320256e-04       8.91438183e-03       9.61543259e-06       4.40008379e-06       5.12595751e-08      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.85941155e-01       3.44142193e-03       2.81172266e-03       1.18327319e-04       2.66273990e+00       5.29262045e-03       6.06431846e-03       3.01848682e-04       1.28911529e-02       6.97421975e-06       6.24534679e-06       1.35296151e-07      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.86242528e-01       3.22576163e-03       2.48247806e-03       1.67832789e-04       2.66136387e+00       5.06538167e-03       5.39029567e-03       4.45592135e-04       1.65966363e-02       2.19586149e-05       7.68573035e-06       9.39721627e-08      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.90370669e-01       4.49018609e-03       2.30813977e-03       1.55900476e-04       2.66588494e+00       7.05242356e-03       4.97438957e-03       4.29448381e-04       2.00939039e-02       1.55690491e-05       8.83860667e-06       1.26776134e-07      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.88526249e-01       2.34528507e-03       2.04638150e-03       6.93132127e-05       2.66154617e+00       3.64230630e-03       4.34696079e-03       1.82516268e-04       2.33867031e-02       1.39349454e-05       1.00516281e-05       1.78711557e-07      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.86782996e-01       2.25326380e-03       1.98219769e-03       5.37141141e-05       2.65687885e+00       3.49412611e-03       4.26109203e-03       1.54995740e-04       2.64625133e-02       1.59552495e-05       1.09550643e-05       1.25237617e-07      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.90344631e-01       2.89203982e-03       1.90388131e-03       1.35170368e-04       2.66105666e+00       4.58405833e-03       4.08409443e-03       3.66657857e-04       2.94233498e-02       2.45620249e-05       1.16507309e-05       9.55453468e-08      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.91526383e-01       2.45443719e-03       1.58218691e-03       8.32948765e-05       2.66172620e+00       3.88991009e-03       3.25877926e-03       2.23967950e-04       3.22045171e-02       2.83704347e-05       1.24563432e-05       8.50620959e-08      
9.50000000e-01       1.94935887e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.85233950e-01       2.72363741e-03       1.57056343e-03       7.19806143e-05       2.65039227e+00       4.33976697e-03       3.30882859e-03       2.11050624e-04       3.48275179e-02       2.35849354e-05       1.33895882e-05       1.59387565e-07      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.62622305e-01       1.69403608e-03       1.48102120e-03       8.41456871e-05       2.76299129e+00       2.36093247e-03       2.20609927e-03       1.80501540e-04       4.58639417e-03       5.58667987e-06       2.32171083e-06       3.84649346e-08      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.59853257e-01       1.35146673e-03       1.32722618e-03       5.67303178e-05       2.75743831e+00       1.88747942e-03       1.96111224e-03       1.21116416e-04       8.83044645e-03       5.84054814e-06       4.44917168e-06       6.70023929e-08      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.52216828e-01       1.98106847e-03       1.38496992e-03       9.86353374e-05       2.74490642e+00       2.84113244e-03       2.14125198e-03       2.10595364e-04       1.27732835e-02       1.14797511e-05       6.13290291e-06       1.09081193e-07      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.48488352e-01       2.44873006e-03       1.38451097e-03       1.10741270e-04       2.73800389e+00       3.51923873e-03       2.22186825e-03       2.47616787e-04       1.64765368e-02       9.37906890e-06       7.71715666e-06       3.45441697e-08      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.44015005e-01       1.64533995e-03       1.33889930e-03       6.14991436e-05       2.73009201e+00       2.33443575e-03       2.17298274e-03       1.42153648e-04       1.99385146e-02       1.14761828e-05       8.63816660e-06       7.92905010e-08      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.40997598e-01       1.46269614e-03       1.25808157e-03       4.91210179e-05       2.72447793e+00       2.07723595e-03       2.03788291e-03       1.21346402e-04       2.32039294e-02       1.64045625e-05       9.94756541e-06       6.50916497e-08      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.37884641e-01       1.63514231e-03       1.12289933e-03       4.93851486e-05       2.71863995e+00       2.40482258e-03       1.77124045e-03       1.18502675e-04       2.62646264e-02       1.53261583e-05       1.07930912e-05       9.02160997e-08      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.35936757e-01       1.05926727e-03       1.15932395e-03       5.11975597e-05       2.71438487e+00       1.58577835e-03       1.87487159e-03       1.21992270e-04       2.91817684e-02       1.73575520e-05       1.22550589e-05       1.27118965e-07      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.32129230e-01       8.74660491e-04       1.19116944e-03       2.68944388e-05       2.70753977e+00       1.31774414e-03       2.01425227e-03       6.24549015e-05       3.19447319e-02       1.82390123e-05       1.26130725e-05       1.24615794e-07      
9.50000000e-01       1.94935887e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.28128195e-01       7.81881682e-04       1.13520318e-03       4.40231450e-05       2.70045487e+00       1.22064957e-03       1.91210962e-03       1.01709747e-04       3.45722214e-02       1.47281088e-05       1.33585455e-05       8.06445562e-08      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.98869621e-01       1.80855390e-03       1.21075371e-03       1.03551612e-04       2.79557406e+00       2.42765747e-03       1.49453990e-03       1.94002445e-04       4.48572809e-03       8.29122964e-06       2.39617792e-06       5.40493426e-08      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.94253350e-01       8.90688580e-04       1.04434104e-03       3.49577199e-05       2.78809264e+00       1.18726968e-03       1.24410281e-03       6.41550749e-05       8.65293197e-03       9.58503968e-06       4.16395179e-06       3.30741458e-08      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.87727071e-01       1.23121147e-03       1.09159122e-03       6.28345645e-05       2.77794412e+00       1.65351268e-03       1.38247915e-03       1.29842607e-04       1.25285617e-02       1.37910783e-05       6.16940138e-06       6.53118483e-08      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.83392217e-01       7.14271413e-04       9.63055808e-04       2.16294819e-05       2.77069712e+00       9.63414298e-04       1.17776500e-03       4.03391301e-05       1.61817946e-02       6.83928168e-06       7.46301141e-06       1.27079315e-07      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.77223059e-01       9.13976813e-04       1.01531766e-03       5.28795284e-05       2.76112824e+00       1.28913672e-03       1.31906728e-03       1.03169274e-04       1.96090525e-02       1.44045427e-05       8.47677947e-06       7.07055261e-08      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.74909454e-01       5.22967552e-04       9.07435714e-04       1.14803367e-05       2.75676638e+00       7.35039121e-04       1.14567624e-03       2.26395765e-05       2.28373334e-02       1.15099591e-05       9.69802486e-06       8.30361843e-08      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.69743544e-01       7.64556962e-04       9.20178037e-04       2.34628329e-05       2.74835615e+00       1.05753126e-03       1.19844132e-03       4.83125978e-05       2.58733175e-02       1.46766806e-05       1.08125019e-05       1.76232108e-07      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.66658675e-01       6.80456673e-04       8.66620326e-04       1.44073500e-05       2.74304568e+00       9.58100233e-04       1.10785538e-03       3.01854356e-05       2.87806172e-02       1.95847807e-05       1.18170867e-05       1.55925409e-07      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.62930484e-01       6.34981754e-04       8.49261106e-04       1.64840599e-05       2.73674923e+00       8.82310652e-04       1.10794256e-03       3.61656787e-05       3.15072981e-02       1.22520946e-05       1.23656944e-05       1.10316580e-07      
9.50000000e-01       1.94935887e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.60322215e-01       3.74347677e-04       8.16375307e-04       1.25503367e-05       2.73192517e+00       4.95675131e-04       1.06811478e-03       2.83870167e-05       3.41386849e-02       1.57151278e-05       1.31463255e-05       9.42671950e-08      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       5.32165570e-01       4.18162938e-04       9.00415922e-04       9.06676140e-06       2.82261548e+00       5.23656652e-04       8.47839899e-04       1.39894747e-05       4.36428245e-03       6.53305043e-06       2.33704768e-06       4.45311120e-08      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.24896956e-01       4.00293406e-04       8.86650792e-04       1.36792038e-05       2.81223575e+00       5.17971378e-04       8.73806355e-04       2.14407689e-05       8.44239310e-03       1.25208696e-05       4.29572195e-06       4.27478288e-08      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.18403965e-01       4.14581410e-04       8.35512570e-04       1.27264884e-05       2.80282674e+00       5.47516083e-04       8.34569002e-04       2.08142955e-05       1.22723302e-02       1.18318787e-05       5.72768872e-06       5.09985357e-08      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       5.11997470e-01       4.58452489e-04       8.41849701e-04       1.46602963e-05       2.79332947e+00       5.79906456e-04       8.74653994e-04       2.45740844e-05       1.58534858e-02       1.41753977e-05       7.29300733e-06       1.05897815e-07      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       5.07268989e-01       1.42695646e-04       8.16488239e-04       8.89050033e-06       2.78594634e+00       2.05463550e-04       8.72121957e-04       1.38897289e-05       1.92055601e-02       1.30916394e-05       8.56586001e-06       1.75514652e-07      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       5.00510264e-01       5.91533687e-04       8.47396213e-04       2.22990454e-05       2.77601471e+00       7.64347944e-04       9.47030581e-04       4.11864696e-05       2.24010928e-02       1.38348705e-05       9.92142118e-06       8.02907223e-08      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.95860810e-01       5.11978297e-04       7.98761360e-04       1.42748593e-05       2.76899017e+00       7.03996835e-04       8.88793174e-04       2.52833730e-05       2.54215544e-02       1.68297349e-05       1.06268052e-05       1.00424632e-07      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.93016762e-01       3.69813459e-04       7.65040402e-04       6.17368368e-06       2.76397929e+00       5.18585378e-04       8.48660834e-04       1.36898140e-05       2.82578012e-02       1.46064607e-05       1.12997083e-05       6.72155692e-08      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.86176243e-01       1.56060872e-03       8.79155449e-04       6.40529833e-05       2.75376983e+00       2.14373113e-03       1.07989444e-03       1.28448172e-04       3.09833671e-02       1.21608055e-05       1.28885778e-05       1.20016587e-07      
9.50000000e-01       1.94935887e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.84184485e-01       5.82125576e-04       7.89045457e-04       2.60754267e-05       2.75013388e+00       8.31105147e-04       9.28699942e-04       5.04715058e-05       3.35901946e-02       1.56890014e-05       1.35296190e-05       2.62105638e-07      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.29936218e-01       3.11045670e-04       5.03828384e-04       4.86510986e-06       2.31655518e+00       8.33163768e-04       2.66115934e-03       3.53265260e-05       4.17202425e-03       5.33884083e-06       2.14137427e-06       1.97273971e-08      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.33038009e-01       3.15246997e-04       5.30842697e-04       6.57649288e-06       2.32035791e+00       7.84431732e-04       2.76665537e-03       4.10600506e-05       8.06909917e-03       3.42538404e-06       4.06556403e-06       3.22532200e-08      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.35900895e-01       2.93691098e-04       5.39767230e-04       6.68490255e-06       2.32379761e+00       7.70481277e-04       2.77966721e-03       3.73855703e-05       1.17222822e-02       7.36391798e-06       5.62286599e-06       9.25627077e-08      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.38202797e-01       2.78004179e-04       5.34531750e-04       4.82178405e-06       2.32596684e+00       7.46367251e-04       2.70780615e-03       2.94044470e-05       1.51626797e-02       9.28203598e-06       7.05036458e-06       1.13992795e-07      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.40445143e-01       3.17754551e-04       5.54679173e-04       3.91634021e-06       2.32829876e+00       8.51717289e-04       2.76752038e-03       2.65106454e-05       1.83852686e-02       1.29893576e-05       8.17483465e-06       1.36190526e-07      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.43605653e-01       3.59130442e-04       5.77926294e-04       7.28341838e-06       2.33321399e+00       8.87438655e-04       2.84873390e-03       4.25556210e-05       2.14921285e-02       1.35659680e-05       9.26156904e-06       1.26032658e-07      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.45289368e-01       2.77505768e-04       5.65203888e-04       7.03086431e-06       2.33461299e+00       6.81592917e-04       2.72324924e-03       3.47251985e-05       2.43795023e-02       1.02296806e-05       1.00730320e-05       6.90687458e-08      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.47917383e-01       2.86278275e-04       5.67971577e-04       5.41484429e-06       2.33829570e+00       6.93800653e-04       2.71408445e-03       3.18286343e-05       2.71702591e-02       1.49472351e-05       1.10180805e-05       1.30805159e-07      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.49496337e-01       5.09514480e-04       5.83389132e-04       7.20897235e-06       2.33964248e+00       1.21776260e-03       2.77947648e-03       3.60136837e-05       2.97919507e-02       1.48807515e-05       1.19916807e-05       8.93880168e-08      
1.00000000e+00       2.00000000e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.52512729e-01       3.84025980e-04       5.84949066e-04       8.77366410e-06       2.34452539e+00       9.04768729e-04       2.73444467e-03       4.48315147e-05       3.23402340e-02       1.39313492e-05       1.24377865e-05       8.50649124e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.46948777e-01       2.78789905e-04       6.16292195e-04       6.86353636e-06       2.34550418e+00       6.87268357e-04       2.94892262e-03       4.48194478e-05       4.22496776e-03       4.81279612e-06       2.13118616e-06       1.77405322e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.49160374e-01       4.02747804e-04       6.23017780e-04       6.99600413e-06       2.34683936e+00       9.65199073e-04       2.95967578e-03       3.32803887e-05       8.15456497e-03       8.41198240e-06       4.06612090e-06       6.96059681e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.52905436e-01       3.98834815e-04       6.36294632e-04       1.26870628e-05       2.35207585e+00       9.80482819e-04       2.94128595e-03       6.43834117e-05       1.18513985e-02       1.06956884e-05       5.57711843e-06       5.93576358e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.56612647e-01       3.13787919e-04       6.66841693e-04       6.30869513e-06       2.35742260e+00       7.32686400e-04       3.04179271e-03       2.83199533e-05       1.53329157e-02       1.04355019e-05       6.94806505e-06       6.98884492e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.59039313e-01       3.14182561e-04       6.53553850e-04       9.75574636e-06       2.36002231e+00       7.14313275e-04       2.93165366e-03       5.40450192e-05       1.85918457e-02       1.36409049e-05       8.32673544e-06       8.02629420e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.61734043e-01       4.08563420e-04       6.69357992e-04       1.23223687e-05       2.36323214e+00       9.79142528e-04       2.96942811e-03       6.00323322e-05       2.17045438e-02       1.58534524e-05       9.15427581e-06       9.80731923e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.63590935e-01       5.26509284e-04       6.76088757e-04       9.47883449e-06       2.36465628e+00       1.26883612e-03       2.97787141e-03       4.45914250e-05       2.46351583e-02       1.25684232e-05       1.02047960e-05       7.19087368e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.66516538e-01       4.13125856e-04       7.07100496e-04       1.17745215e-05       2.36881472e+00       9.86750307e-04       3.10070981e-03       5.87211696e-05       2.74277582e-02       1.46388948e-05       1.11671631e-05       8.39080745e-08      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.69710111e-01       5.15150952e-04       7.34008681e-04       1.84410740e-05       2.37369476e+00       1.14612966e-03       3.20596275e-03       9.06266715e-05       3.01189360e-02       1.68644362e-05       1.23450045e-05       1.14996122e-07      
1.00000000e+00       2.00000000e+00       5.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.72141263e-01       5.47156433e-04       7.03181175e-04       1.57963589e-05       2.37683257e+00       1.26696487e-03       2.99865546e-03       7.81145340e-05       3.26795526e-02       1.91330675e-05       1.26887116e-05       9.95452047e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.67117545e-01       4.00016146e-04       7.62109825e-04       5.83149262e-06       2.37934281e+00       9.52017390e-04       3.27128198e-03       3.20044482e-05       4.27518978e-03       6.37366468e-06       2.16087819e-06       2.26129474e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.71120792e-01       4.78605648e-04       8.05639506e-04       1.14666184e-05       2.38435338e+00       1.08976196e-03       3.41970605e-03       5.46692560e-05       8.25586398e-03       6.81449834e-06       4.02839523e-06       5.76825367e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.75201846e-01       4.83439288e-04       8.17243518e-04       1.25580763e-05       2.38963255e+00       1.06445664e-03       3.40297607e-03       5.59013959e-05       1.19996140e-02       1.00462533e-05       5.70319075e-06       1.02861008e-07      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.78461616e-01       7.82139692e-04       8.20253456e-04       1.26166913e-05       2.39363752e+00       1.71425478e-03       3.34919993e-03       6.25964411e-05       1.55113134e-02       1.27288615e-05       6.91447296e-06       5.91371722e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.80463898e-01       5.75183835e-04       8.22749834e-04       1.46030743e-05       2.39498901e+00       1.31021522e-03       3.34575549e-03       6.59091884e-05       1.88071328e-02       1.57678131e-05       8.18511167e-06       8.01607036e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.84924460e-01       5.56135418e-04       8.47501182e-04       1.15441203e-05       2.40158502e+00       1.23617058e-03       3.40241798e-03       5.41451223e-05       2.19689366e-02       1.38361489e-05       9.52943376e-06       9.48515051e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.87277600e-01       3.69087320e-04       8.36621832e-04       1.14527303e-05       2.40404472e+00       7.66199091e-04       3.32854573e-03       5.60238809e-05       2.49282117e-02       8.29615642e-06       1.04010687e-05       7.81568295e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.89423634e-01       7.19269921e-04       8.85126338e-04       2.40238663e-05       2.40630198e+00       1.53592413e-03       3.49987458e-03       9.60999189e-05       2.77362046e-02       2.19383571e-05       1.12288215e-05       9.72660134e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.91795704e-01       6.75910360e-04       8.68653564e-04       2.04974143e-05       2.40881124e+00       1.48821169e-03       3.41121575e-03       8.65254639e-05       3.04201181e-02       1.44299941e-05       1.22973961e-05       6.37440605e-08      
1.00000000e+00       2.00000000e+00       5.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.95645481e-01       9.28575792e-04       8.73084671e-04       1.36431506e-05       2.41489358e+00       2.03094404e-03       3.39186289e-03       5.38201758e-05       3.30267320e-02       2.34560517e-05       1.27563268e-05       1.13874694e-07      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.93670718e-01       5.73010470e-04       1.02327386e-03       1.69703814e-05       2.42322311e+00       1.18870795e-03       3.90145620e-03       8.49912381e-05       4.33288805e-03       6.09546224e-06       2.24272519e-06       2.84075648e-08      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.97083192e-01       7.56804504e-04       1.03796195e-03       2.52297667e-05       2.42654305e+00       1.57014476e-03       3.87746313e-03       9.42969247e-05       8.36539376e-03       7.55155448e-06       4.07582070e-06       5.92025054e-08      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.02093835e-01       1.16334958e-03       1.07378432e-03       3.09681254e-05       2.43357043e+00       2.39110603e-03       3.97636491e-03       1.06984963e-04       1.21632103e-02       1.52831055e-05       5.75543018e-06       5.44629735e-08      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.05950134e-01       1.07064647e-03       1.08445043e-03       4.26090928e-05       2.43823882e+00       2.12266089e-03       3.95446088e-03       1.51539852e-04       1.57157535e-02       1.25192255e-05       7.13264919e-06       1.31742492e-07      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.08616984e-01       4.73588006e-04       1.03621056e-03       2.25211807e-05       2.44082679e+00       9.23305260e-04       3.75533413e-03       8.62947280e-05       1.90540950e-02       1.23780569e-05       8.39736630e-06       1.21010509e-07      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.14005379e-01       8.78952456e-04       1.08461576e-03       2.32488849e-05       2.44915537e+00       1.72859324e-03       3.86720093e-03       9.25065052e-05       2.22601893e-02       1.82485440e-05       9.58989503e-06       8.69596831e-08      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.15937247e-01       6.20330431e-04       1.09088308e-03       3.04199148e-05       2.45021083e+00       1.25882546e-03       3.87289415e-03       1.18422349e-04       2.52438286e-02       1.74491555e-05       1.02996893e-05       8.02437156e-08      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.20740664e-01       1.22173692e-03       1.16834850e-03       4.60450840e-05       2.45756601e+00       2.40968529e-03       4.12089842e-03       1.67521702e-04       2.81228346e-02       2.31436499e-05       1.14495409e-05       1.14859434e-07      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.24019342e-01       1.22269481e-03       1.20880218e-03       3.98262158e-05       2.46178728e+00       2.47981256e-03       4.24150434e-03       1.40984971e-04       3.08732864e-02       2.46773179e-05       1.22176240e-05       1.25249777e-07      
1.00000000e+00       2.00000000e+00       5.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.27632385e-01       1.09025939e-03       1.22834484e-03       6.06274248e-05       2.46699778e+00       2.21049572e-03       4.28836978e-03       2.22071007e-04       3.34716799e-02       3.05053494e-05       1.30315722e-05       9.19685228e-08      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.27797712e-01       1.40592075e-03       1.41196473e-03       5.99351491e-05       2.47803195e+00       2.67749489e-03       4.66634634e-03       1.99076469e-04       4.41183207e-03       5.15038438e-06       2.22427848e-06       3.75912807e-08      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.33732127e-01       7.95212668e-04       1.40409565e-03       3.39761792e-05       2.48593093e+00       1.53348108e-03       4.57471596e-03       1.06637538e-04       8.51050122e-03       7.47961695e-06       4.13456203e-06       2.87299482e-08      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.37107074e-01       1.15999825e-03       1.40928218e-03       2.37769292e-05       2.48901665e+00       2.20802261e-03       4.53996573e-03       8.43743061e-05       1.23413607e-02       1.39800467e-05       5.86898370e-06       1.10034754e-07      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.42800826e-01       1.70846781e-03       1.45815675e-03       8.46424403e-05       2.49696304e+00       3.19132460e-03       4.64867556e-03       2.79567108e-04       1.59468336e-02       1.74580149e-05       7.37322997e-06       8.51386594e-08      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.51849500e-01       1.16268057e-03       1.58941181e-03       5.35185578e-05       2.51117500e+00       2.16250733e-03       4.98910848e-03       1.67090050e-04       1.94069143e-02       1.36929725e-05       8.73911067e-06       9.04320602e-08      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.51991032e-01       1.66222941e-03       1.59132541e-03       6.00355852e-05       2.50888145e+00       3.13477177e-03       5.02617535e-03       1.95795888e-04       2.25757214e-02       2.06463833e-05       9.80282911e-06       7.29347532e-08      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.54645867e-01       1.23480825e-03       1.42710316e-03       7.19112070e-05       2.51151280e+00       2.32908577e-03       4.44439875e-03       2.35985556e-04       2.56132310e-02       1.80483748e-05       1.08345833e-05       1.18353574e-07      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.58068555e-01       1.66622162e-03       1.52733749e-03       4.68575099e-05       2.51575654e+00       3.08549712e-03       4.72046078e-03       1.56736631e-04       2.84954315e-02       3.27612094e-05       1.18767165e-05       1.47387927e-07      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.61573942e-01       1.22840228e-03       1.49276669e-03       4.76136706e-05       2.52018439e+00       2.30229109e-03       4.58046724e-03       1.60192259e-04       3.12604328e-02       2.04980311e-05       1.25296293e-05       1.09504955e-07      
1.00000000e+00       2.00000000e+00       5.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.67476046e-01       2.25382225e-03       1.50108749e-03       5.97954441e-05       2.52918049e+00       4.18110259e-03       4.55470076e-03       1.89470654e-04       3.39360344e-02       4.31801031e-05       1.30258624e-05       1.71507201e-07      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.80074571e-01       2.51147879e-03       2.21813043e-03       1.33423916e-04       2.55960754e+00       4.31777715e-03       6.20396944e-03       3.66826567e-04       4.48532904e-03       8.89863140e-06       2.23582060e-06       2.19765587e-08      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.90681541e-01       1.79949994e-03       2.35460344e-03       8.76386331e-05       2.57455508e+00       3.12580364e-03       6.53212519e-03       2.58220891e-04       8.68855463e-03       1.25604599e-05       4.26849477e-06       5.55069166e-08      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.93517486e-01       2.20666725e-03       2.20133592e-03       7.68957023e-05       2.57688849e+00       3.75903386e-03       6.01156414e-03       1.98814642e-04       1.25720583e-02       1.28838082e-05       5.95565387e-06       8.57056080e-08      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.96340549e-01       4.00730966e-03       2.18215814e-03       1.32028263e-04       2.57912947e+00       6.90052321e-03       5.96570371e-03       3.40477804e-04       1.62307434e-02       3.66188694e-05       7.35866587e-06       1.16527296e-07      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.00779430e-01       2.24867306e-03       1.93571110e-03       8.82979648e-05       2.58454487e+00       3.87496733e-03       5.19658347e-03       2.52222810e-04       1.96599457e-02       1.90781564e-05       8.63384169e-06       1.07087746e-07      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.03840619e-01       2.55327400e-03       2.06947085e-03       6.34668659e-05       2.58748348e+00       4.45106320e-03       5.59155657e-03       1.84693082e-04       2.29239365e-02       2.56352003e-05       9.78414583e-06       1.31448032e-07      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.09370338e-01       2.03535981e-03       1.95053767e-03       1.04664405e-04       2.59513152e+00       3.49279459e-03       5.19218119e-03       2.98558482e-04       2.60177484e-02       2.86380466e-05       1.08868470e-05       8.25854184e-08      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.13131450e-01       3.59063316e-03       2.01581074e-03       6.12691514e-05       2.59941600e+00       6.17927684e-03       5.37939041e-03       1.68996273e-04       2.89387187e-02       4.73898644e-05       1.18778384e-05       1.99619432e-07      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.17449746e-01       2.29261229e-03       1.77232811e-03       6.38615409e-05       2.60526488e+00       4.02892633e-03       4.64172646e-03       1.95884511e-04       3.17146172e-02       3.94435814e-05       1.25291228e-05       2.00700608e-07      
1.00000000e+00       2.00000000e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.17849940e-01       3.21547042e-03       1.56339603e-03       6.19366508e-05       2.60443309e+00       5.60726369e-03       3.99620389e-03       2.19110727e-04       3.43462447e-02       4.96541862e-05       1.31750438e-05       8.15865065e-08      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.52813320e-01       3.54889123e-03       2.45438441e-03       8.10110301e-05       2.66551301e+00       5.58267667e-03       5.54859787e-03       2.07957979e-04       4.55274593e-03       6.99181625e-06       2.30624533e-06       4.49299403e-08      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.61380592e-01       2.46147668e-03       2.26936535e-03       7.51079354e-05       2.67650384e+00       3.92877212e-03       5.01161030e-03       2.10434212e-04       8.79965129e-03       9.38519640e-06       4.53683192e-06       4.79490116e-08      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.59800787e-01       3.03392305e-03       2.13717716e-03       6.29741495e-05       2.67182480e+00       4.80898569e-03       4.74002807e-03       1.84696814e-04       1.27290740e-02       1.79094167e-05       6.28358045e-06       1.16611704e-07      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.61342243e-01       2.36590637e-03       2.03336528e-03       1.12435034e-04       2.67182946e+00       3.79406735e-03       4.52913424e-03       3.12194074e-04       1.63999190e-02       1.12150673e-05       7.49788856e-06       7.44138449e-08      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.65003518e-01       1.69558806e-03       1.79846015e-03       4.66812720e-05       2.67595731e+00       2.70723566e-03       3.89172800e-03       1.39097665e-04       1.98657498e-02       1.42409066e-05       9.00017293e-06       8.95500812e-08      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.63003640e-01       2.89037126e-03       1.75663007e-03       7.93045827e-05       2.67076354e+00       4.62792822e-03       3.82613817e-03       2.28754953e-04       2.31177519e-02       2.94977744e-05       1.00900922e-05       1.50659387e-07      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.64489657e-01       2.69977315e-03       1.49331996e-03       6.74703235e-05       2.67144852e+00       4.35232742e-03       3.17045717e-03       2.06753304e-04       2.62020962e-02       2.75377259e-05       1.08487839e-05       1.09581084e-07      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.64046504e-01       2.54203068e-03       1.47219911e-03       6.64955948e-05       2.66895554e+00       4.16650333e-03       3.13188166e-03       1.92031639e-04       2.90741056e-02       1.50417727e-05       1.18329877e-05       1.05628872e-07      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.63395606e-01       1.70403868e-03       1.44694626e-03       5.27407839e-05       2.66626222e+00       2.82436730e-03       3.10931031e-03       1.53135115e-04       3.18409013e-02       1.92073651e-05       1.23849893e-05       1.03089907e-07      
1.00000000e+00       2.00000000e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.64798751e-01       2.18920382e-03       1.41847387e-03       7.72154279e-05       2.66707670e+00       3.58182948e-03       3.05828039e-03       2.27697953e-04       3.44968872e-02       2.36553575e-05       1.29657718e-05       7.43088893e-08      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.20240569e-01       3.60576463e-03       1.55016743e-03       1.40646067e-04       2.75189783e+00       5.28416778e-03       2.58490768e-03       3.27178705e-04       4.55527038e-03       5.28437875e-06       2.40400688e-06       2.58871034e-08      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.18761293e-01       1.88892599e-03       1.38617523e-03       5.73346268e-05       2.74773416e+00       2.76510381e-03       2.27416674e-03       1.37546041e-04       8.77136443e-03       1.02668985e-05       4.35190854e-06       4.26821644e-08      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.15120226e-01       1.85370166e-03       1.28479108e-03       6.88426397e-05       2.74039866e+00       2.79175121e-03       2.10773554e-03       1.66716356e-04       1.26901873e-02       1.26375694e-05       5.82001386e-06       6.65354842e-08      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.08589549e-01       2.23917029e-03       1.35850673e-03       7.94701381e-05       2.72878942e+00       3.35153720e-03       2.35193757e-03       2.00277594e-04       1.63206925e-02       1.20087095e-05       7.34088497e-06       6.04864019e-08      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.07316930e-01       1.52187353e-03       1.24596271e-03       4.90178025e-05       2.72509656e+00       2.28745377e-03       2.11900276e-03       1.25988896e-04       1.97741267e-02       1.19547556e-05       8.59232543e-06       1.06240425e-07      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.99132212e-01       2.72919719e-03       1.48838305e-03       9.03596382e-05       2.71091241e+00       4.20004035e-03       2.79626854e-03       2.34013704e-04       2.29781298e-02       2.14937909e-05       9.97582580e-06       1.03963435e-07      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.97424529e-01       1.85284493e-03       1.34329060e-03       3.04666602e-05       2.70679726e+00       2.86092206e-03       2.43964491e-03       7.85685190e-05       2.60502674e-02       1.87202651e-05       1.10431010e-05       1.42263557e-07      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.01244613e-01       2.57242098e-03       1.13969732e-03       1.28326762e-04       2.71116277e+00       4.01191013e-03       1.96631567e-03       3.34371116e-04       2.89537482e-02       2.60476949e-05       1.15992780e-05       1.39082233e-07      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.96815116e-01       1.94244804e-03       1.18780919e-03       6.59773890e-05       2.70293430e+00       3.03364204e-03       2.14161736e-03       1.74403057e-04       3.16899514e-02       1.78914899e-05       1.24216139e-05       1.39422329e-07      
1.00000000e+00       2.00000000e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.00032038e-01       1.14377958e-03       9.68054120e-04       5.35998890e-05       2.70666231e+00       1.80664602e-03       1.59772016e-03       1.39230990e-04       3.43113688e-02       1.56244432e-05       1.29029079e-05       1.24652582e-07      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.59694424e-01       7.15215987e-04       1.01304709e-03       3.38536247e-05       2.79112928e+00       9.83291129e-04       1.24230862e-03       6.83805270e-05       4.48807405e-03       6.56865360e-06       2.18405260e-06       1.56814891e-08      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.53956959e-01       7.70264455e-04       1.02326839e-03       2.93839333e-05       2.78132729e+00       1.08372201e-03       1.29320718e-03       5.56260232e-05       8.65047686e-03       8.17339437e-06       4.28352526e-06       9.50723923e-08      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.46658101e-01       1.57375595e-03       1.07612285e-03       7.09943597e-05       2.76953522e+00       2.23663959e-03       1.46087372e-03       1.51803991e-04       1.25243628e-02       1.23124876e-05       5.87169593e-06       5.14109924e-08      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.44288340e-01       9.20982519e-04       9.80137599e-04       3.03760818e-05       2.76435428e+00       1.32542300e-03       1.28288827e-03       6.70048423e-05       1.61377212e-02       1.23227335e-05       7.26223017e-06       5.53041886e-08      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.40267637e-01       6.19125058e-04       9.46963720e-04       2.01070347e-05       2.75724666e+00       9.13997998e-04       1.26791095e-03       4.62777017e-05       1.95695892e-02       9.99635358e-06       8.51081582e-06       1.00185109e-07      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.38241002e-01       1.03766006e-03       9.10358071e-04       3.91197213e-05       2.75293988e+00       1.52366333e-03       1.20111822e-03       9.01038616e-05       2.27698257e-02       1.63372153e-05       9.71493915e-06       8.80787712e-08      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.33848132e-01       8.11101654e-04       9.26399602e-04       3.02676686e-05       2.74484685e+00       1.19064628e-03       1.26597340e-03       6.74792701e-05       2.57807963e-02       1.50998901e-05       1.11852226e-05       1.54943788e-07      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.29977653e-01       7.38577982e-04       8.87291312e-04       2.10526400e-05       2.73809240e+00       1.06147650e-03       1.22295271e-03       4.85958064e-05       2.86551868e-02       1.32957081e-05       1.16084168e-05       8.68016393e-08      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.28514270e-01       7.26749329e-04       8.37935839e-04       1.85204812e-05       2.73476013e+00       1.07951045e-03       1.13124330e-03       4.29849730e-05       3.13795389e-02       1.23171151e-05       1.26497231e-05       1.03980159e-07      
1.00000000e+00       2.00000000e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.25341573e-01       6.99969506e-04       8.35638369e-04       1.35284372e-05       2.72879074e+00       1.01967068e-03       1.14921180e-03       3.65511598e-05       3.39741353e-02       1.83696455e-05       1.32568842e-05       1.49567303e-07      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.85917686e-01       1.06746000e-03       9.96704682e-04       3.77091587e-05       2.81020885e+00       1.41730352e-03       1.09229005e-03       7.12140987e-05       4.39704636e-03       5.88695780e-06       2.27614258e-06       4.85659460e-08      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.82198265e-01       4.72578875e-04       8.80772364e-04       1.33774153e-05       2.80347444e+00       5.98207500e-04       9.23657716e-04       2.49454705e-05       8.48906983e-03       7.22372852e-06       4.07732670e-06       2.44009295e-08      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.75227904e-01       6.94141826e-04       9.19295469e-04       1.80759170e-05       2.79267229e+00       9.47681449e-04       1.03379416e-03       3.53741962e-05       1.23028233e-02       1.11383554e-05       5.93740737e-06       8.51024546e-08      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.71193573e-01       7.46182481e-04       8.89798979e-04       2.64762900e-05       2.78565716e+00       9.75944340e-04       1.00523083e-03       5.37199918e-05       1.58810215e-02       1.20362362e-05       7.59519665e-06       8.15884996e-08      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.67741237e-01       6.26245070e-04       8.41464380e-04       1.43039871e-05       2.77959320e+00       8.72956889e-04       9.30757893e-04       3.08170858e-05       1.92226968e-02       1.29215091e-05       9.09983240e-06       1.25420584e-07      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.62913482e-01       4.45585883e-04       8.21485741e-04       9.69554336e-06       2.77172448e+00       6.08117809e-04       9.34543357e-04       2.17432855e-05       2.24395422e-02       1.12958530e-05       9.84321022e-06       9.45377090e-08      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.60025191e-01       4.11752622e-04       7.88976740e-04       8.52975291e-06       2.76637220e+00       5.63641575e-04       8.95222411e-04       1.83426264e-05       2.54238681e-02       1.24008050e-05       1.09108809e-05       8.12278762e-08      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.56001551e-01       6.32337243e-04       7.81464827e-04       1.20027195e-05       2.75949555e+00       8.72445911e-04       9.09088045e-04       2.91756326e-05       2.82622971e-02       1.82588003e-05       1.15780626e-05       1.11967103e-07      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.52598103e-01       6.33915848e-04       7.75253802e-04       1.33890946e-05       2.75359975e+00       8.80383682e-04       9.10448709e-04       2.96910168e-05       3.09818351e-02       1.78868228e-05       1.26943182e-05       1.21540939e-07      
1.00000000e+00       2.00000000e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.49471479e-01       4.67479065e-04       7.54946387e-04       1.86058609e-05       2.74808982e+00       6.97704969e-04       8.98276041e-04       3.77162530e-05       3.35414519e-02       1.00213048e-05       1.31091230e-05       1.55690419e-07      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       5.13233454e-01       4.95930769e-04       8.74920194e-04       1.04831237e-05       2.82961053e+00       5.94433278e-04       7.96970911e-04       1.83905650e-05       4.30081257e-03       7.12110610e-06       2.32415136e-06       6.37810991e-08      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       5.07143716e-01       2.96653119e-04       8.26109645e-04       1.00949423e-05       2.82047766e+00       3.56084119e-04       7.56350081e-04       1.63425053e-05       8.31727959e-03       9.18540380e-06       4.11557976e-06       4.94495663e-08      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       5.01324293e-01       2.46181241e-04       8.10707845e-04       8.25786718e-06       2.81158837e+00       3.51987596e-04       7.70845696e-04       1.18097823e-05       1.20798700e-02       9.78126421e-06       5.74612093e-06       6.27386035e-08      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.96061777e-01       2.48806366e-04       7.92290546e-04       7.44365271e-06       2.80346463e+00       2.80052433e-04       7.68651689e-04       9.98813656e-06       1.55872755e-02       1.21526623e-05       7.27556395e-06       7.97871039e-08      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.90893154e-01       4.13830622e-04       7.77338553e-04       8.32097976e-06       2.79552573e+00       5.51205682e-04       7.66893044e-04       1.63367919e-05       1.89157069e-02       9.32638956e-06       8.38688595e-06       1.35047443e-07      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.86223955e-01       4.57060634e-04       7.65017366e-04       9.95096929e-06       2.78816178e+00       5.56600603e-04       7.77273562e-04       2.02442136e-05       2.20628249e-02       1.25660909e-05       9.22470891e-06       6.81300545e-08      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.82003773e-01       4.73609856e-04       7.64225583e-04       8.66073119e-06       2.78133430e+00       5.98811602e-04       7.87941087e-04       1.73176167e-05       2.50132797e-02       1.43692692e-05       1.06738748e-05       1.30770712e-07      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.78899449e-01       2.43481553e-04       7.30853405e-04       9.32792468e-06       2.77597005e+00       3.13603161e-04       7.51269692e-04       1.54936620e-05       2.78420558e-02       1.68007866e-05       1.14798431e-05       1.24799936e-07      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.75002367e-01       2.57482187e-04       7.28994252e-04       5.79805384e-06       2.76957992e+00       3.08146961e-04       7.58660661e-04       6.59678270e-06       3.04988956e-02       1.49899364e-05       1.29877798e-05       1.46049976e-07      
1.00000000e+00       2.00000000e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.71196962e-01       5.46831724e-04       7.18978620e-04       1.52480640e-05       2.76344650e+00       7.60152322e-04       7.65208230e-04       3.15428633e-05       3.30858207e-02       1.82702987e-05       1.29560071e-05       1.74883995e-07      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.56696547e-01       5.66634951e-04       6.70764798e-04       9.02836923e-06       2.41601984e+00       1.32000351e-03       3.01809806e-03       4.25894254e-05       4.20275464e-03       6.80485900e-06       2.11829472e-06       3.18668770e-08      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.60452793e-01       5.68421021e-04       6.80921216e-04       1.35054823e-05       2.42098541e+00       1.36591222e-03       2.98698243e-03       7.14613833e-05       8.13446621e-03       1.04974939e-05       3.92576460e-06       6.21063634e-08      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.62659331e-01       5.10218112e-04       6.98821427e-04       9.88700274e-06       2.42221616e+00       1.21403316e-03       3.05503644e-03       4.11726291e-05       1.18087071e-02       9.63232505e-06       5.60931034e-06       7.37412055e-08      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.65403306e-01       4.62665152e-04       6.97421384e-04       1.20375833e-05       2.42550340e+00       1.02488844e-03       3.01073267e-03       6.46475196e-05       1.52611890e-02       1.29527956e-05       7.02958238e-06       7.01455493e-08      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.68276865e-01       5.49922001e-04       7.25274242e-04       8.03163773e-06       2.42904394e+00       1.30875431e-03       3.12720794e-03       4.84021544e-05       1.85360333e-02       1.85785244e-05       8.58454477e-06       8.76501234e-08      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.71042379e-01       4.26575091e-04       7.36375593e-04       1.57859946e-05       2.43247691e+00       1.02455574e-03       3.12559399e-03       7.61408773e-05       2.16456064e-02       1.63131698e-05       9.44677900e-06       1.18433267e-07      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.73614727e-01       5.33313111e-04       7.49486473e-04       1.64681859e-05       2.43559784e+00       1.25030778e-03       3.17318923e-03       8.35518733e-05       2.45847420e-02       1.33264632e-05       1.05449315e-05       2.15295926e-07      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       1.76216727e-01       4.71986207e-04       7.21153906e-04       8.63091554e-06       2.43907531e+00       1.13034356e-03       2.96400119e-03       4.66341032e-05       2.73861873e-02       1.63710054e-05       1.10341319e-05       4.48062493e-08      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       1.78692507e-01       6.00146287e-04       7.30756299e-04       1.40433969e-05       2.44241274e+00       1.34194814e-03       2.99243845e-03       7.05911317e-05       3.00607442e-02       2.69538908e-05       1.18929281e-05       8.99260840e-08      
1.05000000e+00       2.04939015e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       1.80198892e-01       5.19904266e-04       7.73381665e-04       1.35884308e-05       2.44332653e+00       1.17607367e-03       3.17582486e-03       7.52694213e-05       3.26022613e-02       1.58069600e-05       1.26995958e-05       9.01207864e-08      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.77667409e-01       5.13276554e-04       8.31200436e-04       1.60294512e-05       2.44986768e+00       1.14315114e-03       3.35922817e-03       7.90795573e-05       4.25948648e-03       3.64423089e-06       2.18912206e-06       3.79866984e-08      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.80428597e-01       4.80692869e-04       8.23435649e-04       1.01179748e-05       2.45226567e+00       1.04661607e-03       3.27371859e-03       4.29290867e-05       8.21387732e-03       7.17750751e-06       4.09124378e-06       7.02243800e-08      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.86061182e-01       4.08587216e-04       8.65111100e-04       1.12010673e-05       2.46103147e+00       8.54598052e-04       3.39180508e-03       5.30161741e-05       1.19658843e-02       8.66274183e-06       5.62138365e-06       1.00358039e-07      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.87593042e-01       7.26928118e-04       8.69748049e-04       1.61305734e-05       2.46119370e+00       1.54106922e-03       3.41190331e-03       7.31492245e-05       1.54421052e-02       1.59680383e-05       7.20231487e-06       7.28379103e-08      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       1.89982996e-01       4.37955608e-04       8.30087907e-04       1.77541054e-05       2.46348037e+00       9.65002506e-04       3.19157529e-03       8.21776112e-05       1.87307739e-02       8.14805883e-06       8.36566213e-06       1.44910245e-07      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       1.94570810e-01       6.92430023e-04       8.80210363e-04       2.13648073e-05       2.47042621e+00       1.50875966e-03       3.36597514e-03       1.01542384e-04       2.18991776e-02       1.52310956e-05       9.63271395e-06       1.14370728e-07      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       1.98059475e-01       9.07084662e-04       9.41277274e-04       3.05172605e-05       2.47517608e+00       1.93687166e-03       3.59318703e-03       1.26200667e-04       2.48918621e-02       2.09561992e-05       1.07061555e-05       8.82002925e-08      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.00064847e-01       1.17281352e-03       9.57146275e-04       4.04402248e-05       2.47698370e+00       2.48764483e-03       3.64035343e-03       1.65211409e-04       2.76864314e-02       2.59443660e-05       1.17284289e-05       1.55144752e-07      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.01441866e-01       7.63307084e-04       8.94945892e-04       1.94305482e-05       2.47779690e+00       1.67152820e-03       3.35732916e-03       8.23635822e-05       3.03578389e-02       1.81831187e-05       1.20918044e-05       1.53108426e-07      
1.05000000e+00       2.04939015e+00       5.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.06284491e-01       1.21376922e-03       9.67258241e-04       2.93934462e-05       2.48599920e+00       2.65169735e-03       3.61029644e-03       1.24084464e-04       3.29974000e-02       3.51177528e-05       1.29138396e-05       1.46683525e-07      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.02499079e-01       5.50970210e-04       1.02833230e-03       1.63046113e-05       2.48893134e+00       1.17158036e-03       3.73935811e-03       6.35184883e-05       4.30867022e-03       4.46489181e-06       2.20322159e-06       3.99287411e-08      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.08234806e-01       5.46493868e-04       1.12707511e-03       2.77277662e-05       2.49700544e+00       1.09752636e-03       4.04174818e-03       1.09060387e-04       8.33102981e-03       7.54853130e-06       4.24892271e-06       7.00958640e-08      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.12354953e-01       8.11730322e-04       1.12493303e-03       3.10780257e-05       2.50207664e+00       1.67953065e-03       3.98393076e-03       1.15266161e-04       1.21155264e-02       1.04102282e-05       5.77558981e-06       7.82383222e-08      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.16494460e-01       8.49443472e-04       1.11451666e-03       3.32261404e-05       2.50734166e+00       1.71160374e-03       3.88373016e-03       1.29552070e-04       1.56625768e-02       9.35028789e-06       7.07606355e-06       8.17791528e-08      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.18217892e-01       6.88170881e-04       1.11888545e-03       2.90717412e-05       2.50794346e+00       1.39081010e-03       3.88472618e-03       1.15747004e-04       1.89859733e-02       1.39555295e-05       8.39682688e-06       1.38963815e-07      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.21458878e-01       1.23230180e-03       1.08838831e-03       2.85889430e-05       2.51183942e+00       2.53638991e-03       3.72884679e-03       1.16463257e-04       2.21484409e-02       2.46141868e-05       9.54941554e-06       1.18934689e-07      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.26789398e-01       1.04754083e-03       1.21772337e-03       3.22228641e-05       2.51999047e+00       2.15185717e-03       4.20612715e-03       1.31203918e-04       2.51807467e-02       2.13800433e-05       1.10424356e-05       1.71162117e-07      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.29480318e-01       7.85014974e-04       1.15185648e-03       2.22008406e-05       2.52302320e+00       1.59591440e-03       3.89053890e-03       9.33042871e-05       2.80277548e-02       1.60359724e-05       1.13733657e-05       1.52085935e-07      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.31622160e-01       1.56506912e-03       1.17051199e-03       4.09862900e-05       2.52522109e+00       3.22097774e-03       3.95890657e-03       1.60699283e-04       3.07408776e-02       3.36560626e-05       1.23574449e-05       8.98510813e-08      
1.05000000e+00       2.04939015e+00       5.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.36243817e-01       1.49073295e-03       1.17227590e-03       3.87712796e-05       2.53238038e+00       3.05665273e-03       3.91834545e-03       1.51027276e-04       3.33800739e-02       3.49067814e-05       1.29430552e-05       1.11398225e-07      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.37456081e-01       1.34814179e-03       1.40969603e-03       5.11930249e-05       2.54390535e+00       2.56476633e-03       4.48018932e-03       1.62315899e-04       4.37159309e-03       6.25093424e-06       2.20382560e-06       2.95916496e-08      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.41591773e-01       1.07197796e-03       1.41298338e-03       6.61202408e-05       2.54830466e+00       2.04203919e-03       4.45809941e-03       2.16079861e-04       8.44896325e-03       9.33324866e-06       4.19470062e-06       5.57010052e-08      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.47300069e-01       7.79657276e-04       1.37282543e-03       4.47351598e-05       2.55614863e+00       1.46974716e-03       4.24833699e-03       1.49862611e-04       1.22802632e-02       1.38958864e-05       5.84437791e-06       7.84356958e-08      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.51092520e-01       1.09437943e-03       1.42511921e-03       4.92239227e-05       2.56038127e+00       2.07562391e-03       4.38505614e-03       1.67126178e-04       1.58706328e-02       1.14885227e-05       7.43248073e-06       1.01972472e-07      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.56044099e-01       1.35778208e-03       1.43867924e-03       4.69860030e-05       2.56697666e+00       2.57196790e-03       4.39660134e-03       1.54239324e-04       1.92736882e-02       2.22778059e-05       8.70249182e-06       8.64993757e-08      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.58147148e-01       1.40554288e-03       1.50772729e-03       5.13185645e-05       2.56835221e+00       2.69087779e-03       4.63510038e-03       1.85760081e-04       2.24304142e-02       1.82584299e-05       9.60212869e-06       6.82114129e-08      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.61525611e-01       1.46941071e-03       1.38308872e-03       4.40324095e-05       2.57241241e+00       2.77835271e-03       4.14738535e-03       1.56299228e-04       2.54852847e-02       2.84003756e-05       1.05899114e-05       7.66460184e-08      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.66229033e-01       1.67389931e-03       1.42152986e-03       5.41948784e-05       2.57909475e+00       3.13086692e-03       4.24212665e-03       1.74177955e-04       2.83916710e-02       3.02963298e-05       1.17358053e-05       1.52933695e-07      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.67663342e-01       1.06260078e-03       1.29978677e-03       5.06070054e-05       2.57994571e+00       2.02538687e-03       3.82070708e-03       1.70276652e-04       3.10931426e-02       2.47117314e-05       1.21723953e-05       7.02218798e-08      
1.05000000e+00       2.04939015e+00       5.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.72326517e-01       1.58938529e-03       1.39424313e-03       2.71625916e-05       2.58647001e+00       3.05415006e-03       4.12705553e-03       1.08043546e-04       3.37686385e-02       3.96924205e-05       1.35830946e-05       7.66190884e-08      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.86791502e-01       2.63446277e-03       1.88553761e-03       6.90142024e-05       2.61912300e+00       4.57659206e-03       5.07999569e-03       1.96318879e-04       4.44928942e-03       8.71836379e-06       2.25867592e-06       2.64539858e-08      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.90009563e-01       1.86397444e-03       1.84021231e-03       7.09287738e-05       2.62165350e+00       3.24596028e-03       4.95820926e-03       2.05509774e-04       8.59530083e-03       1.34289263e-05       4.17538894e-06       5.15281152e-08      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.91230552e-01       2.66213143e-03       1.72007101e-03       5.58497863e-05       2.62093354e+00       4.67798553e-03       4.61139682e-03       1.54297423e-04       1.24500744e-02       2.02928891e-05       6.00028068e-06       1.32776644e-07      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.95749988e-01       1.96400799e-03       1.71881108e-03       4.76280230e-05       2.62628447e+00       3.46600985e-03       4.56447985e-03       1.48269498e-04       1.60661357e-02       1.47838195e-05       7.73782621e-06       1.73071211e-07      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.97246767e-01       1.97799647e-03       1.72287512e-03       6.34380921e-05       2.62636209e+00       3.53477418e-03       4.60512583e-03       2.08580622e-04       1.94742886e-02       1.38572619e-05       8.85218183e-06       1.96769651e-07      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.06074877e-01       1.59445635e-03       1.50417886e-03       4.66443018e-05       2.63981575e+00       2.79260657e-03       3.82567049e-03       1.54836965e-04       2.27839085e-02       2.27414796e-05       9.73821086e-06       1.13716705e-07      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.07542908e-01       2.22548380e-03       1.40853471e-03       3.41044100e-05       2.64034627e+00       3.93675210e-03       3.54264112e-03       1.11056278e-04       2.58111788e-02       2.88951472e-05       1.08561184e-05       8.28427986e-08      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.05436953e-01       2.42676024e-03       1.42752302e-03       5.68351360e-05       2.63465475e+00       4.35723061e-03       3.65679848e-03       2.02730207e-04       2.86423438e-02       3.75657275e-05       1.15271196e-05       9.83939391e-08      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.09560402e-01       2.31252306e-03       1.36950083e-03       4.50477916e-05       2.63991599e+00       4.11563046e-03       3.45361806e-03       1.54332578e-04       3.14351034e-02       3.14806798e-05       1.22529150e-05       1.34174829e-07      
1.05000000e+00       2.04939015e+00       5.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.09836506e-01       2.16846540e-03       1.29266405e-03       3.40840631e-05       2.63888937e+00       3.88596234e-03       3.21059541e-03       1.31106341e-04       3.40293050e-02       3.46393937e-05       1.29200543e-05       1.93018083e-07      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.40634700e-01       3.15970621e-03       2.04591496e-03       7.81278467e-05       2.69391482e+00       5.14729057e-03       4.66177765e-03       2.33373476e-04       4.49518290e-03       7.86367223e-06       2.40837852e-06       5.38761258e-08      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.39425705e-01       2.89147132e-03       1.76585632e-03       5.21318066e-05       2.68945655e+00       4.75697061e-03       3.95799009e-03       1.50250298e-04       8.67171266e-03       1.71122667e-05       4.33703667e-06       7.80798875e-08      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.43416558e-01       2.41783312e-03       1.65771405e-03       2.65058949e-05       2.69344960e+00       3.96514037e-03       3.64323607e-03       8.51495470e-05       1.25723235e-02       1.49705070e-05       6.07082820e-06       1.17828043e-07      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.45770047e-01       2.29925126e-03       1.48838096e-03       4.77034994e-05       2.69498968e+00       3.78119078e-03       3.20884994e-03       1.48167327e-04       1.62146319e-02       1.14821927e-05       7.32974697e-06       8.46645069e-08      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.46054095e-01       1.69789817e-03       1.43243026e-03       4.19578885e-05       2.69318866e+00       2.81487817e-03       3.06181312e-03       1.29099479e-04       1.96201898e-02       1.68723665e-05       8.84014053e-06       9.37415861e-08      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.43606418e-01       1.61113216e-03       1.37093301e-03       5.49459145e-05       2.68723701e+00       2.72535105e-03       2.96410440e-03       1.68418965e-04       2.28225320e-02       1.21810073e-05       9.99307504e-06       1.16028045e-07      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.45212114e-01       1.10049956e-03       1.23710499e-03       4.09105805e-05       2.68815653e+00       1.82927346e-03       2.59766763e-03       1.23687073e-04       2.58811135e-02       8.91153886e-06       1.07506403e-05       7.69461509e-08      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.43820085e-01       2.00895670e-03       1.19450555e-03       3.94214924e-05       2.68408499e+00       3.42616133e-03       2.49773170e-03       1.22023187e-04       2.87414904e-02       1.92960597e-05       1.15990963e-05       1.73762243e-07      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.45220399e-01       1.19175867e-03       1.11026637e-03       3.69029055e-05       2.68461007e+00       2.02369486e-03       2.26075645e-03       1.14061224e-04       3.14721907e-02       1.96677915e-05       1.24693137e-05       1.81124785e-07      
1.05000000e+00       2.04939015e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.46496966e-01       8.82484802e-04       1.02575866e-03       2.84698179e-05       2.68511981e+00       1.51357768e-03       2.02225860e-03       9.09265831e-05       3.40912893e-02       1.57357231e-05       1.30765840e-05       1.50712392e-07      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.84426054e-01       1.85900421e-03       1.59005387e-03       8.69771723e-05       2.74608178e+00       2.87768989e-03       2.93278661e-03       2.28286880e-04       4.49698815e-03       1.02761216e-05       2.40498403e-06       2.28184384e-08      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.84796736e-01       2.22258198e-03       1.33968544e-03       6.37232898e-05       2.74454823e+00       3.43756894e-03       2.35762221e-03       1.65938158e-04       8.66014298e-03       8.85727826e-06       4.30395694e-06       6.04419671e-08      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.84397806e-01       1.73486308e-03       1.22282967e-03       4.99052979e-05       2.74182854e+00       2.67831483e-03       2.10246310e-03       1.38492890e-04       1.25416331e-02       1.16688786e-05       6.02316543e-06       1.04573139e-07      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.79063342e-01       1.56046411e-03       1.29850127e-03       4.70773176e-05       2.73142590e+00       2.43747601e-03       2.35629340e-03       1.26256615e-04       1.61490916e-02       7.46792714e-06       7.33996945e-06       1.12498978e-07      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.82011823e-01       1.42401774e-03       1.04178069e-03       4.34582043e-05       2.73413887e+00       2.26041841e-03       1.70663101e-03       1.17750446e-04       1.95643337e-02       1.36931363e-05       8.61905478e-06       1.49788899e-07      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.81430794e-01       1.17301561e-03       9.85074615e-04       2.36190004e-05       2.73146376e+00       1.88976836e-03       1.58488226e-03       6.33279400e-05       2.27649566e-02       1.61330607e-05       1.01024087e-05       6.54433541e-08      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.76218401e-01       1.15023706e-03       1.03349994e-03       2.93514835e-05       2.72138382e+00       1.79762729e-03       1.77711260e-03       8.35559175e-05       2.57605646e-02       1.69469854e-05       1.07999022e-05       7.48163690e-08      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.76252038e-01       8.31727667e-04       9.37331714e-04       2.97145854e-05       2.71991861e+00       1.34948014e-03       1.54669358e-03       8.60181491e-05       2.86473432e-02       1.09942072e-05       1.17741959e-05       1.51714953e-07      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.71995310e-01       1.77070784e-03       9.83373271e-04       3.92166197e-05       2.71145457e+00       2.86111819e-03       1.69563878e-03       1.11230540e-04       3.13380102e-02       1.54112762e-05       1.23000953e-05       9.13986750e-08      
1.05000000e+00       2.04939015e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.72392566e-01       1.38863730e-03       8.85513496e-04       3.16799100e-05       2.71079393e+00       2.21318236e-03       1.43837569e-03       8.85751726e-05       3.39550091e-02       1.90671091e-05       1.33919546e-05       1.07536216e-07      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.22491346e-01       7.72686507e-04       1.05266593e-03       2.01507017e-05       2.78585919e+00       1.11348556e-03       1.40768516e-03       4.90970855e-05       4.45824936e-03       7.69779236e-06       2.27992518e-06       1.55707594e-08      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.16292103e-01       1.83079175e-03       1.13112326e-03       8.39416051e-05       2.77463935e+00       2.69367481e-03       1.63843676e-03       1.97559453e-04       8.57689355e-03       1.22340981e-05       4.23986089e-06       5.43211075e-08      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.14133590e-01       1.45635495e-03       1.05638634e-03       4.96388175e-05       2.76946631e+00       2.14729923e-03       1.50068398e-03       1.19514694e-04       1.24139707e-02       8.05868654e-06       6.17736745e-06       8.00989295e-08      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.11560193e-01       8.89210292e-04       9.54260123e-04       2.24256581e-05       2.76387629e+00       1.31093337e-03       1.31984062e-03       5.68631803e-05       1.60050091e-02       8.52188550e-06       7.37216378e-06       1.30336354e-07      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.09998136e-01       7.05883003e-04       8.80159138e-04       1.99761634e-05       2.75981043e+00       1.07285815e-03       1.16941114e-03       4.72450621e-05       1.93873935e-02       7.68949299e-06       8.64124972e-06       1.19937197e-07      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.05921037e-01       9.80976170e-04       8.54558153e-04       1.79331075e-05       2.75203489e+00       1.51570085e-03       1.15131158e-03       4.63007072e-05       2.25776319e-02       1.04599968e-05       9.46679755e-06       1.05461913e-07      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.02395857e-01       1.38199655e-03       9.03476166e-04       4.10398409e-05       2.74509270e+00       2.08678214e-03       1.28560205e-03       1.03637720e-04       2.55877098e-02       1.54483534e-05       1.08811103e-05       7.21154486e-08      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.00841184e-01       9.41978956e-04       8.37828585e-04       2.57960489e-05       2.74134216e+00       1.42629015e-03       1.15773296e-03       6.68344787e-05       2.84095875e-02       1.39383208e-05       1.15335295e-05       1.46160041e-07      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.99711930e-01       6.05104384e-04       7.93255373e-04       1.52099680e-05       2.73820104e+00       9.23116270e-04       1.06813924e-03       3.76054751e-05       3.11195491e-02       1.93153483e-05       1.22337048e-05       1.11990403e-07      
1.05000000e+00       2.04939015e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.97006299e-01       5.43830607e-04       7.90485092e-04       1.69532420e-05       2.73263107e+00       8.21937303e-04       1.08121779e-03       3.98530401e-05       3.36956868e-02       1.63654856e-05       1.31497301e-05       2.73680165e-07      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.49910899e-01       5.69182281e-04       9.35112968e-04       1.85768078e-05       2.80766084e+00       7.84342532e-04       1.03711802e-03       3.94308871e-05       4.37828367e-03       7.87064645e-06       2.32328013e-06       3.35538139e-08      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.44157457e-01       6.23768403e-04       9.08447200e-04       1.33485221e-05       2.79782905e+00       8.22343284e-04       1.04375862e-03       2.84094214e-05       8.46327499e-03       8.57483246e-06       4.15404436e-06       6.06816467e-08      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.40707061e-01       4.23254597e-04       8.80117240e-04       1.42970657e-05       2.79106615e+00       5.78859419e-04       1.01075803e-03       2.88075126e-05       1.22621212e-02       1.14975344e-05       6.03532769e-06       7.05011173e-08      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.37370057e-01       8.23041144e-04       8.18831233e-04       2.63879482e-05       2.78467542e+00       1.18842450e-03       9.17407844e-04       5.81038715e-05       1.58151836e-02       1.17013597e-05       7.09916630e-06       5.91560288e-08      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.33157176e-01       5.93240786e-04       8.21894390e-04       1.39447869e-05       2.77712180e+00       8.47280455e-04       9.48036067e-04       3.20329097e-05       1.91613097e-02       1.01163396e-05       8.47034370e-06       1.28485197e-07      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.30278343e-01       5.94113282e-04       7.73618719e-04       1.44553541e-05       2.77155242e+00       8.81562815e-04       8.81938081e-04       3.08651396e-05       2.23289692e-02       1.04118447e-05       9.48001340e-06       1.10008549e-07      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.26702892e-01       4.71003732e-04       7.93995385e-04       1.23134673e-05       2.76493427e+00       6.94200633e-04       9.35557267e-04       2.49295431e-05       2.52831667e-02       1.42349514e-05       1.05619899e-05       1.76383496e-07      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.24401467e-01       4.42029844e-04       7.65228835e-04       1.13578262e-05       2.76011822e+00       6.43422210e-04       8.92849706e-04       2.22136496e-05       2.81302218e-02       1.49000305e-05       1.17503791e-05       1.33079809e-07      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.21854489e-01       4.52926150e-04       7.41138259e-04       1.09476030e-05       2.75501571e+00       6.23194528e-04       8.69617563e-04       2.29228647e-05       3.08004348e-02       1.81285424e-05       1.22521469e-05       1.45847544e-07      
1.05000000e+00       2.04939015e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.18513904e-01       5.45514129e-04       7.36350714e-04       1.02619681e-05       2.74887419e+00       8.28234944e-04       8.75622820e-04       2.46955153e-05       3.33634266e-02       1.44233783e-05       1.31236014e-05       9.87168972e-08      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.75042621e-01       2.19579611e-04       8.42336280e-04       7.46540384e-06       2.82534399e+00       2.76400585e-04       7.81468273e-04       1.12583099e-05       4.30412552e-03       6.93612305e-06       2.39032053e-06       5.83186788e-08      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.69315874e-01       3.49863344e-04       8.15131713e-04       9.34115320e-06       2.81610759e+00       4.23657846e-04       7.72738588e-04       1.65099094e-05       8.31823174e-03       1.03865524e-05       4.10115736e-06       3.61618301e-08      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.64826817e-01       2.77322063e-04       7.89477961e-04       6.18845602e-06       2.80831927e+00       3.56752443e-04       7.64296574e-04       1.06956638e-05       1.20698595e-02       9.01815667e-06       5.74097462e-06       6.76698307e-08      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.59068880e-01       5.48021540e-04       8.14447461e-04       1.65419986e-05       2.79893475e+00       7.31301553e-04       8.43180675e-04       3.08881862e-05       1.55812119e-02       1.53004342e-05       7.21303742e-06       7.17097529e-08      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.56398891e-01       1.82268499e-04       7.56028319e-04       6.42569697e-06       2.79373406e+00       3.17122886e-04       7.50859576e-04       1.11736480e-05       1.88827925e-02       1.29474700e-05       8.63205673e-06       1.32517287e-07      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.51874890e-01       3.43677715e-04       7.50991203e-04       7.56248506e-06       2.78615232e+00       4.28799850e-04       7.67822213e-04       1.22774595e-05       2.20125387e-02       1.37989572e-05       9.54162431e-06       9.53884477e-08      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.48638680e-01       2.97388588e-04       7.35895548e-04       8.42427767e-06       2.78034163e+00       4.32480567e-04       7.59611966e-04       1.97757066e-05       2.49733593e-02       1.20104886e-05       1.05682772e-05       1.44355345e-07      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.45268481e-01       2.27419219e-04       7.15822673e-04       6.03302093e-06       2.77425065e+00       3.30919092e-04       7.44260592e-04       1.07841533e-05       2.77865903e-02       1.51566118e-05       1.14383484e-05       1.03129437e-07      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.41405340e-01       5.14070516e-04       7.24718875e-04       1.76506867e-05       2.76753314e+00       7.43257833e-04       7.82613852e-04       3.96134227e-05       3.04282254e-02       1.25976983e-05       1.22708668e-05       1.66374883e-07      
1.05000000e+00       2.04939015e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.39152858e-01       2.11191573e-04       7.01716590e-04       5.65818327e-06       2.76335794e+00       3.11541349e-04       7.53503716e-04       1.11169918e-05       3.29839144e-02       1.49285248e-05       1.31190526e-05       1.53342985e-07      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.97444042e-01       1.17202192e-04       7.92521354e-04       7.94888913e-06       2.83870398e+00       1.71301823e-04       6.54137371e-04       8.27225687e-06       4.22860555e-03       7.26709860e-06       2.24097635e-06       5.53889438e-08      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.91597765e-01       3.72533240e-04       7.81032429e-04       7.05540532e-06       2.82965312e+00       3.96273069e-04       6.69809825e-04       8.64220044e-06       8.17085215e-03       7.27164160e-06       4.04319530e-06       3.74756936e-08      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.86758896e-01       1.68465173e-04       7.47230955e-04       4.96139206e-06       2.82189765e+00       2.06751126e-04       6.42026131e-04       6.59912591e-06       1.18543994e-02       9.20476253e-06       5.62032299e-06       7.56631034e-08      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.81516532e-01       3.21425379e-04       7.46752437e-04       1.20041875e-05       2.81364384e+00       4.19249845e-04       6.72682104e-04       2.03868095e-05       1.53272977e-02       9.90073893e-06       7.01296191e-06       9.58502032e-08      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.76687317e-01       4.28293196e-04       7.27290954e-04       8.42838776e-06       2.80593549e+00       5.29839168e-04       6.59109762e-04       1.47184615e-05       1.85925262e-02       9.30295867e-06       8.15720481e-06       8.54623007e-08      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.72662322e-01       2.25571090e-04       7.20668054e-04       5.75012158e-06       2.79927965e+00       3.04113462e-04       6.64855533e-04       6.97492082e-06       2.16917709e-02       1.42765315e-05       9.43456182e-06       1.07984273e-07      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.68431578e-01       1.53633191e-04       7.18736278e-04       4.39273430e-06       2.79249199e+00       2.35876050e-04       6.81471315e-04       7.67922343e-06       2.46046349e-02       1.17990538e-05       1.05225425e-05       8.49745414e-08      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.64780417e-01       2.41761999e-04       6.98539109e-04       3.03132850e-06       2.78627419e+00       3.44778740e-04       6.69641300e-04       8.00981802e-06       2.73738281e-02       1.52029704e-05       1.11827776e-05       8.48072494e-08      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.61746920e-01       2.13120901e-04       6.92292285e-04       7.06935423e-06       2.78092024e+00       3.16521675e-04       6.74730161e-04       1.23264466e-05       3.00122619e-02       1.28144942e-05       1.20291386e-05       2.33415565e-07      
1.05000000e+00       2.04939015e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.58186121e-01       3.00125232e-04       6.83839586e-04       4.13800338e-06       2.77499980e+00       3.99198382e-04       6.69944291e-04       8.52348980e-06       3.25495876e-02       1.77672783e-05       1.30572414e-05       1.69948909e-07      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       1.89444579e-01       7.35451251e-04       8.85339126e-04       3.20516131e-05       2.52221405e+00       1.63313039e-03       3.36394800e-03       1.38865721e-04       4.24865032e-03       7.10099194e-06       2.20401095e-06       3.88488995e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       1.90505712e-01       1.12101535e-03       8.75306941e-04       3.18504588e-05       2.52065672e+00       2.47405593e-03       3.32228536e-03       1.40102426e-04       8.19787552e-03       1.18973871e-05       4.10778413e-06       7.74705304e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       1.94912139e-01       5.61707677e-04       8.96832860e-04       1.31349099e-05       2.52713346e+00       1.30914508e-03       3.37573895e-03       6.17554712e-05       1.19127395e-02       7.69956213e-06       5.78587743e-06       9.11638318e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       1.98735178e-01       7.93594429e-04       8.98703508e-04       2.02953962e-05       2.53222193e+00       1.74602120e-03       3.31116999e-03       8.71289874e-05       1.54169056e-02       1.31071821e-05       7.13085198e-06       4.48834996e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.00884679e-01       8.51889853e-04       9.21472047e-04       2.05964324e-05       2.53394933e+00       1.87376452e-03       3.40464515e-03       9.54355692e-05       1.87318055e-02       1.48826208e-05       8.24791785e-06       6.58550211e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.04013739e-01       7.94869530e-04       9.40595099e-04       2.72049795e-05       2.53775503e+00       1.74187470e-03       3.48074864e-03       1.24072734e-04       2.18551910e-02       2.34378213e-05       9.57356450e-06       6.49213606e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.08631554e-01       1.15346737e-03       9.21568991e-04       1.79609833e-05       2.54539778e+00       2.50268630e-03       3.29278674e-03       7.25639480e-05       2.48713369e-02       2.60581578e-05       1.06261156e-05       1.16017327e-07      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.09613179e-01       1.30131957e-03       9.45087472e-04       3.65306783e-05       2.54508328e+00       2.81048076e-03       3.39798773e-03       1.58797644e-04       2.76556925e-02       3.07363572e-05       1.14684473e-05       8.94485330e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.12468843e-01       1.13150571e-03       9.92305182e-04       2.66426577e-05       2.54873467e+00       2.47991305e-03       3.59352418e-03       1.16450115e-04       3.03852034e-02       3.15415615e-05       1.19103675e-05       7.03149538e-08      
1.10000000e+00       2.09761770e+00       5.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.16722713e-01       1.01484002e-03       9.88497098e-04       3.29991459e-05       2.55583615e+00       2.19508054e-03       3.52294549e-03       1.46376378e-04       3.29972421e-02       3.31407984e-05       1.29199234e-05       7.60698838e-08      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.14035407e-01       1.19415450e-03       1.09279938e-03       4.82123827e-05       2.55894845e+00       2.47807811e-03       3.77432989e-03       1.87574068e-04       4.29424934e-03       6.76526467e-06       2.20518984e-06       2.78980388e-08      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.18398795e-01       6.27445582e-04       1.10869549e-03       2.04437255e-05       2.56419476e+00       1.31829958e-03       3.78234591e-03       7.93464479e-05       8.30225787e-03       8.97742082e-06       4.15158633e-06       7.37590041e-08      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.20338239e-01       1.04211314e-03       1.07677069e-03       2.14264226e-05       2.56499477e+00       2.20347070e-03       3.64208994e-03       8.13058038e-05       1.20348360e-02       1.16733806e-05       5.72085315e-06       7.39682767e-08      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.25331684e-01       7.84187890e-04       1.13371813e-03       3.86807600e-05       2.57219185e+00       1.62617275e-03       3.81470370e-03       1.67934424e-04       1.55910180e-02       1.28633454e-05       7.25754736e-06       1.47609262e-07      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.30903591e-01       1.38467118e-03       1.09726527e-03       4.44165746e-05       2.58082339e+00       2.84553593e-03       3.58881069e-03       1.74228675e-04       1.89852247e-02       2.59821058e-05       8.34830296e-06       7.08449095e-08      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.31420696e-01       9.65321888e-04       1.08659178e-03       1.86594899e-05       2.57906233e+00       1.97104453e-03       3.57664853e-03       7.46097826e-05       2.20892076e-02       1.83405873e-05       9.74317891e-06       1.43253842e-07      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.36557692e-01       1.50511016e-03       1.13352086e-03       3.31874289e-05       2.58714316e+00       3.09416940e-03       3.70083053e-03       1.18623755e-04       2.51359166e-02       3.45338242e-05       1.08916671e-05       2.16559775e-07      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.37352819e-01       1.25661761e-03       1.07324311e-03       3.35271638e-05       2.58638584e+00       2.60577596e-03       3.44815411e-03       1.43178154e-04       2.79426754e-02       2.71774206e-05       1.16305015e-05       1.28210395e-07      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.42604941e-01       1.56291780e-03       1.16190204e-03       3.42074035e-05       2.59477587e+00       3.22752652e-03       3.77391802e-03       1.36726837e-04       3.07130249e-02       3.15123515e-05       1.25377981e-05       1.18772096e-07      
1.10000000e+00       2.09761770e+00       5.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.45303271e-01       1.16968902e-03       1.13207980e-03       3.21681615e-05       2.59832502e+00       2.36296301e-03       3.61319894e-03       1.24264273e-04       3.33473183e-02       3.05187200e-05       1.31524492e-05       8.43758115e-08      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.48497728e-01       1.34284628e-03       1.38506719e-03       3.43088573e-05       2.61147010e+00       2.58936365e-03       4.22547749e-03       1.24998208e-04       4.35338326e-03       9.34997891e-06       2.25894952e-06       2.61115046e-08      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.49922548e-01       1.56726311e-03       1.25533582e-03       2.98222539e-05       2.61097269e+00       3.08605705e-03       3.74498613e-03       1.08445514e-04       8.40818777e-03       1.35042592e-05       4.15586747e-06       4.14957567e-08      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.56657592e-01       1.74377498e-03       1.33870142e-03       6.00558715e-05       2.62053598e+00       3.30887608e-03       4.00128988e-03       1.96707043e-04       1.22194249e-02       1.67408054e-05       6.02364080e-06       4.89266043e-08      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.60019712e-01       1.00401912e-03       1.33861662e-03       3.66885174e-05       2.62415419e+00       1.92667268e-03       3.94602843e-03       1.28505114e-04       1.58074650e-02       1.25840060e-05       7.33954864e-06       1.16899542e-07      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       2.65159725e-01       1.93397999e-03       1.28580501e-03       4.96342143e-05       2.63147040e+00       3.70929333e-03       3.70216873e-03       1.69985475e-04       1.92136970e-02       2.24137659e-05       8.43011906e-06       8.36805467e-08      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       2.66630592e-01       1.66726436e-03       1.28358887e-03       3.62503761e-05       2.63177572e+00       3.17056805e-03       3.71177626e-03       1.24276241e-04       2.23709227e-02       2.26826205e-05       9.53538162e-06       1.03166249e-07      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       2.68741599e-01       1.23116387e-03       1.19720329e-03       4.17036361e-05       2.63349529e+00       2.37230525e-03       3.36828345e-03       1.74000163e-04       2.53811559e-02       2.39795546e-05       1.09052150e-05       1.17554807e-07      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       2.69105361e-01       1.75086756e-03       1.19873408e-03       2.82947330e-05       2.63193850e+00       3.38959499e-03       3.39064408e-03       1.16648468e-04       2.82105064e-02       3.72344476e-05       1.19943903e-05       2.62518786e-07      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       2.72135985e-01       1.01866763e-03       1.18494227e-03       1.99384144e-05       2.63567313e+00       1.92718476e-03       3.33924175e-03       7.19385967e-05       3.09637066e-02       2.05362900e-05       1.25352680e-05       1.72318262e-07      
1.10000000e+00       2.09761770e+00       5.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       2.75025582e-01       2.80634274e-03       1.12705986e-03       5.18535308e-05       2.63937154e+00       5.44422266e-03       3.11851767e-03       2.17651443e-04       3.35971517e-02       6.54539460e-05       1.31029776e-05       6.97756205e-08      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       2.89634590e-01       1.64089722e-03       1.57951934e-03       4.90718145e-05       2.67092377e+00       2.92361198e-03       4.12533500e-03       1.53810388e-04       4.40952571e-03       7.82540194e-06       2.26630484e-06       3.43334559e-08      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       2.91259466e-01       2.13124748e-03       1.51768538e-03       4.72009009e-05       2.67070715e+00       3.81332877e-03       3.93669748e-03       1.56193602e-04       8.51931140e-03       1.50745313e-05       4.14676218e-06       4.20914685e-08      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       2.97188784e-01       1.92120744e-03       1.47327064e-03       2.81938617e-05       2.67847543e+00       3.48607824e-03       3.75848919e-03       1.03645242e-04       1.23674244e-02       1.34667529e-05       5.92325688e-06       1.18613942e-07      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       2.95719296e-01       1.89960985e-03       1.32310096e-03       3.53110526e-05       2.67341602e+00       3.44764989e-03       3.33639678e-03       1.26762122e-04       1.59410969e-02       2.13335866e-05       7.34686909e-06       5.95732977e-08      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.00705832e-01       1.81135502e-03       1.21376091e-03       4.38839458e-05       2.67997428e+00       3.27146638e-03       2.93157738e-03       1.59863959e-04       1.93500376e-02       1.78135628e-05       8.50512448e-06       8.31415741e-08      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.01607280e-01       2.33724568e-03       1.21607379e-03       3.40233695e-05       2.67915466e+00       4.24596855e-03       2.95653949e-03       1.33398801e-04       2.25477805e-02       2.71178539e-05       9.71738819e-06       1.17013990e-07      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.02800756e-01       1.00726493e-03       1.11704329e-03       1.55217196e-05       2.67936572e+00       1.85680221e-03       2.62823777e-03       5.83894409e-05       2.55765946e-02       1.93354766e-05       1.09062173e-05       1.58995458e-07      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.03535137e-01       1.66527851e-03       1.05457521e-03       4.13168980e-05       2.67871656e+00       3.07073978e-03       2.42995735e-03       1.49057508e-04       2.84397346e-02       2.78772677e-05       1.16680828e-05       1.77209823e-07      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.02038487e-01       1.52863895e-03       1.04324629e-03       2.78819553e-05       2.67372515e+00       2.80113575e-03       2.43246245e-03       1.05555498e-04       3.11102996e-02       2.81925127e-05       1.24070562e-05       1.41135692e-07      
1.10000000e+00       2.09761770e+00       5.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.01447930e-01       1.88990614e-03       1.04221347e-03       4.54358536e-05       2.67111694e+00       3.52572341e-03       2.45212945e-03       1.76841100e-04       3.36636954e-02       3.33601188e-05       1.31456994e-05       1.59577399e-07      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.30786007e-01       1.97007180e-03       1.46721402e-03       3.18684094e-05       2.72474027e+00       3.29434126e-03       3.17041721e-03       1.08250691e-04       4.43632035e-03       6.05657195e-06       2.23392304e-06       3.06991995e-08      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.29269862e-01       2.20713678e-03       1.34132515e-03       5.60397262e-05       2.71952665e+00       3.73736179e-03       2.86539857e-03       1.78485721e-04       8.55996207e-03       1.34065831e-05       4.16822329e-06       5.15374801e-08      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.33109404e-01       1.06372192e-03       1.15323391e-03       2.44790508e-05       2.72337893e+00       1.78666146e-03       2.30351995e-03       8.41220949e-05       1.24154105e-02       1.62893348e-05       5.98804347e-06       8.49156857e-08      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.33531490e-01       1.70988804e-03       1.08281702e-03       2.91431106e-05       2.72183714e+00       2.91711889e-03       2.12576876e-03       9.81113534e-05       1.60378468e-02       1.90935903e-05       7.45420635e-06       9.50157830e-08      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.31006463e-01       1.92811914e-03       1.08683664e-03       4.85849879e-05       2.71512944e+00       3.29448185e-03       2.16793647e-03       1.56001419e-04       1.93697312e-02       2.02186152e-05       8.81964799e-06       1.45061833e-07      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.31237933e-01       1.24408106e-03       1.00647590e-03       2.66375692e-05       2.71349694e+00       2.15132691e-03       1.96706971e-03       8.62461937e-05       2.25640346e-02       9.89530033e-06       9.46048653e-06       5.94701256e-08      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.28807117e-01       1.77111335e-03       1.02400227e-03       3.96948350e-05       2.70718636e+00       3.12695513e-03       2.05695938e-03       1.40450587e-04       2.55385325e-02       1.38670144e-05       1.07737150e-05       1.24200597e-07      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.31159568e-01       1.03585705e-03       8.87126116e-04       1.99088425e-05       2.70964207e+00       1.78492344e-03       1.63100526e-03       6.57180083e-05       2.84229154e-02       2.11367949e-05       1.15323390e-05       8.13919818e-08      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.32328622e-01       1.22080227e-03       8.48555767e-04       3.46318028e-05       2.70989540e+00       2.11956004e-03       1.53430463e-03       1.15312805e-04       3.11473381e-02       2.53925287e-05       1.21720867e-05       7.63523149e-08      
1.10000000e+00       2.09761770e+00       5.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.29594512e-01       1.28396850e-03       8.60992000e-04       2.48138732e-05       2.70334946e+00       2.22256181e-03       1.57601877e-03       8.52677597e-05       3.36967395e-02       2.52323766e-05       1.33932492e-05       2.11500600e-07      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.64553308e-01       1.29695528e-03       1.14569651e-03       4.15832237e-05       2.76213459e+00       2.04965118e-03       1.93422082e-03       1.19110160e-04       4.43516783e-03       7.07551856e-06       2.34357606e-06       4.35652752e-08      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.63152858e-01       1.66179001e-03       1.06102312e-03       4.23624926e-05       2.75740130e+00       2.65007874e-03       1.75734207e-03       1.19588759e-04       8.54282506e-03       8.32830002e-06       4.30616061e-06       9.10491717e-08      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.60686692e-01       7.27290993e-04       1.07873311e-03       2.43238969e-05       2.75104916e+00       1.17693627e-03       1.85902493e-03       6.56503486e-05       1.23722103e-02       1.02208199e-05       5.81779817e-06       6.58282116e-08      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.61137143e-01       1.20636802e-03       9.41643764e-04       2.97573201e-05       2.74946387e+00       1.95220110e-03       1.49879746e-03       8.64203835e-05       1.59527214e-02       1.64244820e-05       7.20689596e-06       7.94621784e-08      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.57483803e-01       1.17756803e-03       9.43973608e-04       2.92439589e-05       2.74153938e+00       1.90900526e-03       1.54958056e-03       8.54068691e-05       1.92860927e-02       1.72967553e-05       8.57984916e-06       6.13332663e-08      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.58621673e-01       1.49337465e-03       8.62562276e-04       3.81190389e-05       2.74150298e+00       2.49372305e-03       1.32333013e-03       1.13745181e-04       2.24938299e-02       1.55677604e-05       1.01346793e-05       7.22834298e-08      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.57004760e-01       9.13399472e-04       8.28773597e-04       1.71727926e-05       2.73710356e+00       1.55146274e-03       1.27777601e-03       5.69774892e-05       2.54842291e-02       1.42605730e-05       1.07262976e-05       1.11074695e-07      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.53467379e-01       1.47173577e-03       8.52898118e-04       4.63868117e-05       2.72939007e+00       2.50973472e-03       1.38772133e-03       1.45074656e-04       2.82858759e-02       1.68268714e-05       1.15941715e-05       5.92262156e-08      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.53698721e-01       1.27500399e-03       7.92185472e-04       2.96683966e-05       2.72822280e+00       2.13383284e-03       1.22047100e-03       9.46195710e-05       3.09932867e-02       1.92060118e-05       1.23705256e-05       1.09393474e-07      
1.10000000e+00       2.09761770e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.52029649e-01       6.39431999e-04       7.63792929e-04       1.46708471e-05       2.72395573e+00       1.05369944e-03       1.16911178e-03       4.29748679e-05       3.35730890e-02       1.75151122e-05       1.27781075e-05       1.90150748e-07      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       3.93684483e-01       9.39848999e-04       9.58275758e-04       2.72959105e-05       2.78933485e+00       1.40622435e-03       1.27560136e-03       6.91324657e-05       4.39768860e-03       6.75070602e-06       2.33470168e-06       2.44271147e-08      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       3.92505984e-01       7.58455261e-04       8.53690816e-04       1.74568918e-05       2.78540857e+00       1.15139290e-03       1.06538911e-03       4.66504265e-05       8.48232118e-03       1.19961115e-05       4.20294324e-06       7.01710989e-08      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       3.86765740e-01       1.36409281e-03       8.93202297e-04       4.31669689e-05       2.77445555e+00       2.13633138e-03       1.20933961e-03       1.13107040e-04       1.22885612e-02       1.14883404e-05       5.89687580e-06       1.07498039e-07      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       3.83472884e-01       7.98913476e-04       8.67440652e-04       2.08489762e-05       2.76714154e+00       1.26135850e-03       1.20163801e-03       5.28846752e-05       1.58104933e-02       1.18960322e-05       7.05005097e-06       6.70585228e-08      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       3.81771348e-01       8.09455961e-04       8.43341062e-04       2.34208546e-05       2.76269572e+00       1.27037053e-03       1.15009753e-03       6.08492287e-05       1.91785067e-02       9.38256634e-06       8.38500871e-06       1.15731364e-07      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       3.80157570e-01       6.57126009e-04       8.02250213e-04       2.04113512e-05       2.75841885e+00       1.05128008e-03       1.07838890e-03       5.47874529e-05       2.23250439e-02       8.88023968e-06       9.62869249e-06       8.33941752e-08      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.78664541e-01       7.71817223e-04       7.77478631e-04       1.81584556e-05       2.75431386e+00       1.19940962e-03       1.02882579e-03       5.04307309e-05       2.53019428e-02       1.25656602e-05       1.07051147e-05       9.77081588e-08      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.76857436e-01       3.76843015e-04       7.38877578e-04       9.87839715e-06       2.74994415e+00       6.46098608e-04       9.44919577e-04       2.33300126e-05       2.81143929e-02       1.83565119e-05       1.17462449e-05       1.55466492e-07      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.73949681e-01       5.21992551e-04       7.57407216e-04       1.63713642e-05       2.74371375e+00       8.74461914e-04       1.02077476e-03       4.42238631e-05       3.07902642e-02       1.55784909e-05       1.24194710e-05       1.52488344e-07      
1.10000000e+00       2.09761770e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.71045118e-01       9.63487234e-04       7.41313777e-04       2.80920593e-05       2.73766714e+00       1.55060040e-03       1.00443517e-03       7.97718741e-05       3.33154803e-02       1.47765390e-05       1.28995480e-05       1.59090814e-07      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.17306056e-01       8.81676770e-04       9.13020919e-04       3.62756389e-05       2.80683738e+00       1.29092493e-03       1.06049499e-03       7.67635292e-05       4.35007199e-03       5.94773613e-06       2.33744295e-06       4.03746367e-08      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.14196804e-01       6.71765941e-04       8.44526701e-04       2.18047123e-05       2.80027088e+00       9.77257444e-04       9.37164713e-04       5.10539488e-05       8.39242321e-03       5.96684156e-06       4.40149197e-06       5.73218477e-08      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.10032431e-01       4.71232302e-04       8.21752293e-04       1.30474688e-05       2.79206321e+00       7.15306279e-04       9.37598810e-04       3.14189677e-05       1.21511685e-02       8.73974149e-06       5.89788964e-06       8.76113331e-08      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.07823186e-01       4.20331340e-04       7.61337988e-04       7.79659309e-06       2.78706592e+00       6.18219277e-04       8.40143283e-04       1.97428155e-05       1.56758291e-02       1.11413825e-05       7.06602811e-06       5.42897265e-08      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.04536071e-01       4.44082312e-04       7.62542375e-04       1.01014212e-05       2.78030943e+00       6.73669152e-04       8.63453109e-04       2.34233960e-05       1.89587591e-02       8.27688452e-06       8.43016008e-06       9.03048603e-08      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.01957300e-01       4.83650714e-04       7.46230724e-04       7.32446008e-06       2.77487205e+00       6.99358046e-04       8.42181034e-04       1.81197713e-05       2.21133749e-02       1.43563397e-05       9.83175559e-06       1.75446892e-07      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       3.98043484e-01       3.07667591e-04       7.54843638e-04       1.12598648e-05       2.76737560e+00       4.76635999e-04       8.97820656e-04       2.50989468e-05       2.50641314e-02       1.52349745e-05       1.07043315e-05       1.69337346e-07      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       3.95968039e-01       5.50991745e-04       7.24085906e-04       1.07054637e-05       2.76265803e+00       8.43200688e-04       8.54263924e-04       2.61517830e-05       2.78683053e-02       1.17117102e-05       1.14924798e-05       9.43494357e-08      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       3.93949118e-01       6.37777481e-04       7.02050935e-04       1.33190584e-05       2.75824175e+00       9.93118893e-04       8.16690011e-04       3.46818205e-05       3.05249601e-02       1.58449799e-05       1.19593586e-05       1.99010964e-07      
1.10000000e+00       2.09761770e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       3.91089275e-01       4.78621202e-04       7.08499901e-04       1.41041271e-05       2.75251825e+00       7.66670552e-04       8.39874243e-04       3.64357469e-05       3.30738907e-02       2.04746342e-05       1.28405907e-05       2.00146198e-07      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.41139517e-01       3.46376224e-04       7.92799682e-04       8.11210465e-06       2.82382012e+00       5.02468925e-04       7.43104010e-04       1.55836482e-05       4.28492263e-03       4.40974500e-06       2.19997297e-06       3.51185042e-08      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.36539714e-01       2.72576220e-04       7.97779651e-04       8.08948184e-06       2.81551960e+00       3.86962553e-04       7.69896216e-04       1.34804945e-05       8.27462277e-03       8.41349631e-06       4.31369570e-06       7.87269014e-08      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.31527915e-01       3.55323021e-04       7.85961878e-04       4.68797893e-06       2.80646464e+00       5.31132007e-04       7.84628433e-04       1.21372065e-05       1.19903337e-02       8.05688394e-06       5.97247327e-06       7.70559005e-08      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.27750208e-01       4.18571265e-04       7.64356420e-04       9.64742776e-06       2.79947434e+00       6.14056035e-04       7.77081275e-04       2.10549881e-05       1.54905341e-02       1.21643187e-05       7.29694392e-06       7.73375713e-08      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.24289211e-01       5.57639970e-04       7.47479048e-04       1.96833955e-05       2.79291014e+00       7.90539149e-04       7.66758139e-04       3.95705750e-05       1.87625553e-02       1.01532317e-05       8.29775829e-06       1.37403904e-07      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.20042533e-01       6.57953576e-04       7.60445662e-04       1.63790619e-05       2.78509102e+00       9.15719298e-04       8.15671973e-04       3.69161721e-05       2.18584213e-02       1.13122603e-05       9.62998935e-06       1.40479287e-07      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.18558941e-01       3.14892088e-04       7.19368077e-04       7.95833515e-06       2.78152275e+00       4.64662554e-04       7.43914732e-04       1.85256724e-05       2.47924656e-02       1.55567118e-05       1.07322149e-05       2.05091184e-07      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.14747605e-01       4.75386438e-04       7.17715082e-04       7.18262604e-06       2.77443140e+00       7.18785629e-04       7.65540610e-04       1.74663060e-05       2.75660691e-02       1.46986110e-05       1.16317161e-05       1.31678402e-07      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.12087607e-01       9.00105022e-04       7.17125918e-04       3.06005732e-05       2.76923430e+00       1.34446162e-03       7.95938893e-04       7.16481009e-05       3.02212729e-02       1.44019227e-05       1.22624605e-05       1.35080682e-07      
1.10000000e+00       2.09761770e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.09606383e-01       6.97595333e-04       6.87608924e-04       1.40528645e-05       2.76427297e+00       9.55310812e-04       7.47057528e-04       3.11513247e-05       3.27417250e-02       2.10163119e-05       1.27100815e-05       1.02566276e-07      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.61744777e-01       2.91067029e-04       7.83696199e-04       6.37126656e-06       2.83561063e+00       4.02664796e-04       6.73817925e-04       1.31946824e-05       4.22807431e-03       5.51636057e-06       2.13586199e-06       1.95457622e-08      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.56733201e-01       7.54253220e-04       7.69599004e-04       1.66733250e-05       2.82704440e+00       9.89746870e-04       6.72676667e-04       2.72887472e-05       8.14321607e-03       7.31694725e-06       4.00888380e-06       6.22073834e-08      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.52588185e-01       3.14426159e-04       7.57028804e-04       8.47378722e-06       2.81967756e+00       4.14105138e-04       6.78505708e-04       1.33005913e-05       1.18261041e-02       1.08454258e-05       5.89896150e-06       1.26323031e-07      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.48174641e-01       2.69349083e-04       7.47872533e-04       8.67301519e-06       2.81194616e+00       3.17500353e-04       6.77934097e-04       1.41468744e-05       1.52628592e-02       1.44160086e-05       7.20250498e-06       1.35042169e-07      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.44499989e-01       2.90239695e-04       7.18701584e-04       4.38502203e-06       2.80537258e+00       4.02814718e-04       6.57829073e-04       8.07455150e-06       1.85382447e-02       9.41162717e-06       8.28814689e-06       7.48330071e-08      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.40447199e-01       3.57178878e-04       7.10794974e-04       6.53529248e-06       2.79831259e+00       5.09025663e-04       6.69755325e-04       1.32701711e-05       2.15922533e-02       9.83341302e-06       9.36164801e-06       1.45776790e-07      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.37380483e-01       2.51474141e-04       6.89790247e-04       5.91847621e-06       2.79262795e+00       3.79965706e-04       6.47578267e-04       1.39415278e-05       2.44883826e-02       1.58696066e-05       1.03049358e-05       1.57717544e-07      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.33933358e-01       6.82166280e-04       6.92985533e-04       1.97461779e-05       2.78648122e+00       9.18984802e-04       6.84762544e-04       4.52607995e-05       2.72597527e-02       1.98675053e-05       1.10400702e-05       9.85558943e-08      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.31258005e-01       2.73081232e-04       6.72654021e-04       6.92770991e-06       2.78145862e+00       3.64857391e-04       6.49006458e-04       1.18805676e-05       2.98912331e-02       1.16938298e-05       1.18474038e-05       6.88502764e-08      
1.10000000e+00       2.09761770e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.28049173e-01       2.47253994e-04       6.65279839e-04       6.45353875e-06       2.77556968e+00       3.90089903e-04       6.53287572e-04       1.21757720e-05       3.23843644e-02       1.41743561e-05       1.25989892e-05       8.85183587e-08      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       1.00000000e-01       1.00000000e+00       0.00000000e+00       4.82862487e-01       1.93498292e-04       7.71896270e-04       7.86457681e-06       2.84760771e+00       2.67564161e-04       5.94628446e-04       8.29459873e-06       4.14160617e-03       6.28160859e-06       2.23385479e-06       5.63530265e-08      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       1.00000000e+00       0.00000000e+00       4.77716481e-01       2.18423782e-04       7.30392811e-04       7.75179637e-06       2.83924275e+00       3.17287680e-04       5.72349939e-04       1.13500140e-05       8.01875227e-03       1.04036016e-05       3.92958880e-06       7.55035161e-08      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       3.00000000e-01       1.00000000e+00       0.00000000e+00       4.72119070e-01       2.24151406e-04       7.33896282e-04       5.75267945e-06       2.83036654e+00       2.82380709e-04       5.95916558e-04       9.62855944e-06       1.16591581e-02       8.04145642e-06       5.52448356e-06       6.43932075e-08      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       4.00000000e-01       1.00000000e+00       0.00000000e+00       4.67923782e-01       2.97799989e-04       7.27993151e-04       7.86111139e-06       2.82327606e+00       3.54977805e-04       5.98653746e-04       7.50407695e-06       1.50357797e-02       1.11219384e-05       7.40032019e-06       1.32441249e-07      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       1.00000000e+00       0.00000000e+00       4.63667460e-01       2.50824778e-04       7.16482080e-04       7.79880556e-06       2.81620866e+00       3.65684298e-04       6.07644227e-04       1.14936875e-05       1.82447616e-02       1.08959157e-05       8.57018810e-06       1.80495672e-07      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       6.00000000e-01       1.00000000e+00       0.00000000e+00       4.59747681e-01       2.65867987e-04       6.87934787e-04       5.47195566e-06       2.80965284e+00       3.61352553e-04       5.85657182e-04       9.68662585e-06       2.12803255e-02       1.12697373e-05       9.25578665e-06       7.66768997e-08      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       7.00000000e-01       1.00000000e+00       0.00000000e+00       4.56241127e-01       1.89115489e-04       6.75856423e-04       5.27928162e-06       2.80351350e+00       2.22946161e-04       5.84016038e-04       5.81750992e-06       2.41721624e-02       1.56980268e-05       1.00720145e-05       1.00926458e-07      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       8.00000000e-01       1.00000000e+00       0.00000000e+00       4.52269824e-01       2.75131959e-04       6.79357499e-04       6.67692188e-06       2.79694773e+00       3.33785824e-04       6.10226093e-04       1.06167951e-05       2.69105449e-02       1.68864916e-05       1.11408573e-05       1.17109121e-07      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       9.00000000e-01       1.00000000e+00       0.00000000e+00       4.49365416e-01       2.21469576e-04       6.58753845e-04       3.18967102e-06       2.79168412e+00       2.93505991e-04       5.86053820e-04       3.90451341e-06       2.95200364e-02       1.53179935e-05       1.18937793e-05       1.63448063e-07      
1.10000000e+00       2.09761770e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.00000000e+00       0.00000000e+00       4.45898936e-01       2.31589061e-04       6.70594666e-04       7.05576773e-06       2.78577677e+00       3.24642574e-04       6.15370757e-04       1.10925828e-05       3.19865368e-02       9.69541503e-06       1.31521436e-05       1.85356944e-07      


==> anc/Fig3-5_OB2.dat <==
#1.aT                #2.gamma             #3.mu                #4.mq                #5.beta              #6.sign(mean)        #7.sign(err)         #8.BDens(mean)       #9.BDens(err)        #10.BSusc(mean)      #11.BSusc(err)       #12.erg(mean)        #13.erg(err)         #14.SpecHeat(mean)   #15.SpecHeat(err)    #16.PlaqNum(mean)    #17.PlaqNum(err)     #18.PlaqNumSusc(mean) #19.PlaqNumSusc(err) 
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       5.64525888e-01       9.26043614e-03       1.16842117e-01       1.91531752e-04       4.83686679e-04       3.23899676e-06       2.05851270e+00       4.69655955e-04       2.87526303e-03       2.10169766e-05       1.98772664e-02       8.19076799e-06       1.67310750e-05       3.61427938e-07       
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.10364430e-01       6.11452975e-03       1.23988541e-01       5.90684697e-04       5.25348786e-04       9.19642500e-06       2.06669148e+00       2.97872536e-02       -1.85461444e-03      6.27864339e-02       6.59345218e-02       5.14128748e-05       4.28444588e-05       8.27425576e-07       
8.00000000e-01       1.78885438e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       7.74385719e-03       2.48220018e-03       1.22659078e-01       4.04487111e-03       6.00294467e-04       1.81787761e-04       2.04402990e+00       2.39275269e-02       4.10467980e-02       4.06382469e-02       1.31140192e-01       1.40819793e-03       2.09801637e-04       1.63110782e-04       
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       2.00000000e-01       5.71998939e-01       8.31565341e-03       1.26562129e-01       2.05322652e-04       5.55099294e-04       5.27495519e-06       2.07726862e+00       4.80591220e-04       3.09231478e-03       3.17586525e-05       1.99291901e-02       9.23851498e-06       1.67042960e-05       3.87296531e-07       
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       5.00000000e-01       1.07949439e-01       9.34082075e-03       1.33201177e-01       9.29596240e-04       6.00938756e-04       3.01199059e-05       2.08554241e+00       1.94569365e-03       3.20114796e-03       1.27005151e-04       6.59509267e-02       5.88555964e-05       4.24672736e-05       4.86442823e-07       
8.00000000e-01       1.78885438e+00       6.10000000e-01       0.00000000e+00       1.00000000e+00       9.06081646e-03       3.33428058e-03       1.38470137e-01       2.87031678e-03       6.77719074e-04       1.01592417e-04       2.09682960e+00       6.43151481e-03       3.23943752e-03       5.73896019e-04       1.32965412e-01       5.99047890e-04       5.63414429e-05       6.50436837e-06       
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       5.72265731e-01       3.30581104e-03       1.38535236e-01       3.35210893e-04       6.61167843e-04       6.58037144e-06       2.10033079e+00       7.82040560e-04       3.39862012e-03       3.41970832e-05       2.00049048e-02       1.32869166e-05       1.70764717e-05       3.52855266e-07       
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       1.04138212e-01       7.80674896e-03       1.48645159e-01       5.75083086e-04       7.29086286e-04       2.59377577e-05       2.11619013e+00       1.27792097e-03       3.58817735e-03       1.08275911e-04       6.60889194e-02       8.20035504e-05       4.35851429e-05       9.21578738e-07       
8.00000000e-01       1.78885438e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       1.06398329e-02       3.56464426e-03       1.51654237e-01       3.51335505e-03       6.69047899e-04       8.23989536e-05       2.11668461e+00       8.69326522e-03       2.98135617e-03       4.03141194e-04       1.31811766e-01       4.05178026e-04       6.24986552e-05       5.12724253e-06       
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       2.00000000e-01       4.74928651e-01       9.31015222e-02       1.51505879e-01       6.32935649e-04       8.07877258e-04       1.19926764e-05       2.12508781e+00       9.00499014e-04       3.88937861e-03       4.26893742e-05       2.00462179e-02       1.06378256e-05       1.77439991e-05       4.99970216e-07       
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       5.00000000e-01       1.14053251e-01       1.04850643e-02       1.61971124e-01       5.04401449e-04       8.97999166e-04       3.15452430e-05       2.13985713e+00       1.14021483e-03       4.08692023e-03       1.27466813e-04       6.62150858e-02       4.16652628e-05       4.29333950e-05       8.57090259e-07       
8.00000000e-01       1.78885438e+00       6.30000000e-01       0.00000000e+00       1.00000000e+00       6.07139381e-03       2.17319766e-03       1.61443316e-01       8.18420361e-03       7.21785635e-04       2.77883041e-04       2.13834227e+00       1.58741754e-02       3.54694138e-03       9.85705104e-04       1.32098104e-01       7.48506230e-04       5.80307440e-05       7.77619111e-06       
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       5.72596699e-01       1.20713431e-02       1.69424118e-01       3.28462736e-04       1.03131271e-03       1.27142789e-05       2.15807161e+00       6.75554942e-04       4.51442889e-03       5.64764663e-05       2.01599961e-02       9.65601538e-06       1.73055856e-05       2.57922996e-07       
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.15288429e-01       9.78205572e-03       1.80526057e-01       8.52533498e-04       1.09575029e-03       5.93992506e-05       2.17448327e+00       1.62073375e-03       4.59894928e-03       2.32124016e-04       6.62538449e-02       5.17890607e-05       4.15300229e-05       4.50896857e-07       
8.00000000e-01       1.78885438e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.25734129e-02       2.72673319e-03       1.88086021e-01       3.28166046e-03       1.39317874e-03       1.00455455e-04       2.18475557e+00       6.12388248e-03       5.65456472e-03       4.28764314e-04       1.32348980e-01       3.09354935e-04       6.33753288e-05       4.55947354e-06       
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       2.00000000e-01       5.65169056e-01       7.62817115e-03       1.93559510e-01       6.56523559e-04       1.46931571e-03       4.08550555e-05       2.20218102e+00       1.23258181e-03       5.74201067e-03       1.38960792e-04       2.02638169e-02       1.73704704e-05       1.69683722e-05       3.14031780e-07       
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       5.00000000e-01       1.24283532e-01       6.40589607e-03       2.08588453e-01       1.35022587e-03       1.74594665e-03       9.34147243e-05       2.22537164e+00       2.68575432e-03       6.39209254e-03       2.96908654e-04       6.63402160e-02       4.41736443e-05       4.22368398e-05       2.40165716e-07       
8.00000000e-01       1.78885438e+00       6.50000000e-01       0.00000000e+00       1.00000000e+00       1.34478727e-02       3.57187836e-03       2.25975109e-01       9.75298191e-03       3.06457304e-03       7.49179794e-04       2.25202060e+00       1.78032579e-02       1.05769725e-02       2.42358408e-03       1.31755056e-01       3.78581111e-04       5.36546291e-05       2.92929791e-06       
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       2.00000000e-01       5.61795504e-01       6.71234822e-03       1.98336236e-01       5.84651228e-04       1.54327817e-03       3.58278487e-05       2.21069716e+00       1.14673074e-03       5.90813287e-03       1.14267932e-04       2.02935915e-02       1.44430706e-05       1.70474451e-05       3.41253145e-07       
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       5.00000000e-01       1.06765837e-01       7.58396299e-03       2.11203512e-01       2.60018844e-03       1.88430236e-03       1.46000122e-04       2.22948502e+00       5.08677160e-03       6.79447009e-03       4.46961418e-04       6.62352453e-02       3.57272911e-05       4.31671680e-05       1.08086954e-06       
8.00000000e-01       1.78885438e+00       6.52000000e-01       0.00000000e+00       1.00000000e+00       1.21762607e-02       2.47189762e-03       2.07907432e-01       7.59154100e-03       1.20087672e-03       5.66296619e-04       2.21704348e+00       1.48920272e-02       4.18357041e-03       1.87911108e-03       1.31992777e-01       3.61469618e-04       5.76957669e-05       2.88496686e-06       
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       2.00000000e-01       5.75875313e-01       1.26778782e-02       2.04746998e-01       5.74244332e-04       1.74451537e-03       3.63846905e-05       2.22204572e+00       1.08041121e-03       6.48257228e-03       1.15310709e-04       2.03177002e-02       5.36940400e-06       1.69473748e-05       3.61024187e-07       
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       5.00000000e-01       1.02855310e-01       1.59626504e-02       2.15707381e-01       3.86826232e-03       2.13350882e-03       4.22334610e-04       2.23693692e+00       6.80202515e-03       7.44567634e-03       1.18610659e-03       6.63785372e-02       6.94545681e-05       4.21592106e-05       1.05621041e-06       
8.00000000e-01       1.78885438e+00       6.54000000e-01       0.00000000e+00       1.00000000e+00       1.03539764e-02       3.30331689e-03       2.16252503e-01       5.56979907e-03       1.87969715e-03       6.23758883e-04       2.23396945e+00       1.11587949e-02       6.50674566e-03       2.25212187e-03       1.32169577e-01       4.33716204e-04       5.62736322e-05       4.71874042e-06       
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       2.00000000e-01       5.79210167e-01       1.14209164e-02       2.10687666e-01       1.04807503e-03       1.88357634e-03       8.41939459e-05       2.23252311e+00       1.93571664e-03       6.82666813e-03       2.52644299e-04       2.03349751e-02       1.17073603e-05       1.71961225e-05       4.50433303e-07       
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       5.00000000e-01       1.10588050e-01       1.19372850e-02       2.23244499e-01       2.38632127e-03       2.04587929e-03       1.44513145e-04       2.25018996e+00       4.29030785e-03       7.21726686e-03       4.38832273e-04       6.64026468e-02       5.64095335e-05       4.14281535e-05       8.35549001e-07       
8.00000000e-01       1.78885438e+00       6.56000000e-01       0.00000000e+00       1.00000000e+00       2.00985616e-02       3.38510225e-03       2.54755282e-01       4.96075701e-03       2.32155615e-03       1.49110834e-04       2.30301137e+00       9.26927504e-03       7.37959786e-03       4.43857841e-04       1.32526779e-01       2.07615565e-04       5.53747809e-05       2.75631293e-06       
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       2.00000000e-01       5.56612862e-01       2.29934592e-02       2.16226053e-01       1.34445814e-03       1.98498312e-03       1.56300920e-04       2.24214765e+00       2.36137103e-03       7.09807562e-03       4.10750147e-04       2.03248536e-02       1.09319235e-05       1.76456612e-05       4.52988794e-07       
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       5.00000000e-01       1.34442929e-01       6.07172438e-03       2.35108118e-01       9.84975226e-04       2.34868403e-03       1.66331142e-04       2.27119998e+00       1.74028980e-03       7.98548343e-03       4.51299403e-04       6.64562161e-02       5.31501223e-05       4.17639998e-05       6.25569550e-07       
8.00000000e-01       1.78885438e+00       6.58000000e-01       0.00000000e+00       1.00000000e+00       1.41151125e-02       3.45424292e-03       2.59870168e-01       1.92999602e-02       6.51958395e-03       2.76391241e-03       2.30995558e+00       3.29314680e-02       1.91079548e-02       7.21801243e-03       1.33118157e-01       4.76097529e-04       5.98352333e-05       2.64356126e-06       
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       5.88070429e-01       1.01475423e-02       2.27598339e-01       1.20774647e-03       2.60341649e-03       1.45589294e-04       2.26193941e+00       2.15411997e-03       8.79136154e-03       4.27685589e-04       2.03896014e-02       5.87402414e-06       1.70357385e-05       2.44992439e-07       
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       1.25854998e-01       6.76930925e-03       2.48707699e-01       3.06837376e-03       3.19270484e-03       3.09659710e-04       2.29444385e+00       5.50825571e-03       1.01346209e-02       8.58698509e-04       6.66032134e-02       4.02253408e-05       4.31125978e-05       7.39096538e-07       
8.00000000e-01       1.78885438e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       1.44277200e-02       2.65012005e-03       2.69226547e-01       8.48084486e-03       3.27343843e-03       1.28580819e-03       2.32865682e+00       1.53205644e-02       1.02235620e-02       3.60478882e-03       1.32660301e-01       2.96031220e-04       5.33166092e-05       3.26752557e-06       
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       2.00000000e-01       5.59268725e-01       2.23787971e-02       2.35896005e-01       1.13897486e-03       2.86057298e-03       1.59821782e-04       2.27646308e+00       1.88200500e-03       9.40153421e-03       4.34103306e-04       2.03840648e-02       1.68485147e-05       1.80995449e-05       3.64204381e-07       
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       5.00000000e-01       1.23825442e-01       9.15555859e-03       2.57572720e-01       3.28384094e-03       3.30747366e-03       2.96497391e-04       2.30966256e+00       5.64541239e-03       1.04002385e-02       7.63638924e-04       6.67015826e-02       4.19924256e-05       4.12133332e-05       8.72539380e-07       
8.00000000e-01       1.78885438e+00       6.62000000e-01       0.00000000e+00       1.00000000e+00       8.79874297e-03       3.77136629e-03       2.88885024e-01       2.37911111e-02       4.37476061e-03       2.98273853e-03       2.35971084e+00       4.15566395e-02       1.26506550e-02       8.17093370e-03       1.32108040e-01       5.22539236e-04       5.84725379e-05       5.04879919e-06       
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       2.00000000e-01       5.79008712e-01       8.09713752e-03       2.49704285e-01       1.33186073e-03       3.75229271e-03       2.39742038e-04       2.29965948e+00       2.27415904e-03       1.15658122e-02       5.88619169e-04       2.04560937e-02       8.27547831e-06       1.67154026e-05       3.93066508e-07       
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       5.00000000e-01       1.41523678e-01       1.00894226e-02       2.71111479e-01       2.42587752e-03       4.37806153e-03       3.70321060e-04       2.33189175e+00       4.24068181e-03       1.30561388e-02       9.61685524e-04       6.65359443e-02       6.23667120e-05       4.23679972e-05       5.22023948e-07       
8.00000000e-01       1.78885438e+00       6.64000000e-01       0.00000000e+00       1.00000000e+00       1.63073590e-02       4.55972783e-03       3.10394099e-01       1.56067036e-02       5.70196471e-03       1.55636737e-03       2.39493834e+00       2.57822905e-02       1.63293729e-02       4.01401665e-03       1.32270321e-01       2.04571569e-04       5.46857036e-05       3.00214224e-06       
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       2.00000000e-01       6.00793959e-01       7.48023879e-03       2.69501632e-01       2.32694389e-03       5.16039338e-03       3.78612282e-04       2.33292186e+00       3.81296225e-03       1.49511990e-02       9.34961497e-04       2.04939155e-02       1.21151680e-05       1.70453643e-05       2.99027365e-07       
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       5.00000000e-01       1.32696430e-01       8.83088823e-03       2.89433608e-01       6.04161543e-03       6.02192073e-03       6.43206105e-04       2.36138668e+00       9.99883778e-03       1.68874195e-02       1.60905892e-03       6.66785483e-02       5.33856711e-05       4.31941531e-05       1.21573427e-06       
8.00000000e-01       1.78885438e+00       6.66000000e-01       0.00000000e+00       1.00000000e+00       2.51416096e-02       3.85747996e-03       3.32039798e-01       8.36104656e-03       8.75234755e-03       9.98121180e-04       2.42758720e+00       1.34778743e-02       2.33294218e-02       2.67498180e-03       1.32424270e-01       2.30401335e-04       5.52241244e-05       1.34089726e-06       
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       2.00000000e-01       5.90398052e-01       1.27552358e-02       2.93363372e-01       2.55353919e-03       7.49780251e-03       3.39475107e-04       2.37155489e+00       4.23564033e-03       2.03422781e-02       8.05224676e-04       2.05210640e-02       6.76297927e-06       1.71471035e-05       3.72327011e-07       
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       5.00000000e-01       1.16911164e-01       3.11359221e-02       3.12629574e-01       1.42852086e-02       6.81710994e-03       1.49263214e-03       2.40097993e+00       2.25238749e-02       1.89098652e-02       3.17788915e-03       6.67058815e-02       4.56504540e-05       4.39785698e-05       1.09014116e-06       
8.00000000e-01       1.78885438e+00       6.68000000e-01       0.00000000e+00       1.00000000e+00       1.43667809e-02       4.59700400e-03       3.20964870e-01       3.27072648e-02       5.30236360e-03       3.97340897e-03       2.41133478e+00       5.28669855e-02       1.41877010e-02       9.69340718e-03       1.32864374e-01       2.83249205e-04       5.10479037e-05       2.48154004e-06       
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       2.00000000e-01       6.25369272e-01       9.20580477e-03       3.26453172e-01       3.67793664e-03       1.00261825e-02       5.36223914e-04       2.42441556e+00       5.69846519e-03       2.57529013e-02       1.20869945e-03       2.05661175e-02       1.14889906e-05       1.71601726e-05       3.96550683e-07       
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       5.00000000e-01       1.67489288e-01       8.27700766e-03       3.45708102e-01       7.08305618e-03       9.44862105e-03       8.35202136e-04       2.45118752e+00       1.10363322e-02       2.40562597e-02       1.92438148e-03       6.67670266e-02       4.52388447e-05       4.20774088e-05       6.23028658e-07       
8.00000000e-01       1.78885438e+00       6.70000000e-01       0.00000000e+00       1.00000000e+00       3.77439306e-02       5.23355480e-03       3.89750913e-01       8.06389980e-03       8.19767488e-03       9.23137272e-04       2.51978876e+00       1.27919842e-02       2.01420948e-02       2.41887397e-03       1.32294506e-01       1.07849615e-04       5.74269257e-05       9.54774160e-07       
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       2.00000000e-01       6.32701860e-01       1.12767648e-02       3.62075164e-01       4.23984119e-03       1.23147347e-02       4.06097984e-04       2.47921039e+00       6.49423831e-03       3.02833520e-02       9.36480744e-04       2.05980290e-02       1.25844942e-05       1.78693680e-05       3.60512266e-07       
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       5.00000000e-01       1.99302957e-01       7.26361270e-03       3.84701162e-01       3.26166353e-03       9.69977859e-03       3.76024397e-04       2.51245045e+00       5.07093420e-03       2.36463073e-02       9.25628136e-04       6.67734228e-02       3.11914040e-05       4.21094588e-05       5.55644089e-07       
8.00000000e-01       1.78885438e+00       6.72000000e-01       0.00000000e+00       1.00000000e+00       3.76461108e-02       5.82900096e-03       4.26058174e-01       1.54789609e-02       6.42600239e-03       9.83938928e-04       2.57542526e+00       2.38415794e-02       1.46647951e-02       2.87106115e-03       1.32544318e-01       1.26958739e-04       5.65592581e-05       9.51308711e-07       
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       2.00000000e-01       6.54310645e-01       7.63824410e-03       4.13254071e-01       4.90047748e-03       1.23446850e-02       2.30291322e-04       2.55766205e+00       7.43832989e-03       2.87106202e-02       6.01113300e-04       2.06062004e-02       9.59155020e-06       1.74926037e-05       3.72067009e-07       
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       5.00000000e-01       1.87522207e-01       5.35162504e-03       4.09885875e-01       5.89389615e-03       9.32393290e-03       2.81934654e-04       2.55048967e+00       9.13364523e-03       2.21878083e-02       7.45527077e-04       6.68031788e-02       3.54036241e-05       4.19903269e-05       7.45901659e-07       
8.00000000e-01       1.78885438e+00       6.74000000e-01       0.00000000e+00       1.00000000e+00       3.98924636e-02       7.79215825e-03       4.42532808e-01       1.08200188e-02       7.41650994e-03       9.74982242e-04       2.59947531e+00       1.66308352e-02       1.68339807e-02       2.56764132e-03       1.32459882e-01       5.57484093e-05       5.80734586e-05       1.21109232e-06       
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       2.00000000e-01       6.88219908e-01       1.00982157e-02       4.72044156e-01       2.84727029e-03       9.71390850e-03       3.15081907e-04       2.64442052e+00       4.25267837e-03       2.12203658e-02       7.60677791e-04       2.06006514e-02       7.84673817e-06       1.79269075e-05       3.71339882e-07       
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       5.00000000e-01       2.34095059e-01       1.82401187e-02       4.60885532e-01       4.87861120e-03       7.29044687e-03       4.13261584e-04       2.62676353e+00       7.35562081e-03       1.60588179e-02       1.01747115e-03       6.68484866e-02       2.58219752e-05       4.24393060e-05       5.61482394e-07       
8.00000000e-01       1.78885438e+00       6.76000000e-01       0.00000000e+00       1.00000000e+00       4.87791045e-02       9.33402903e-03       4.61618596e-01       1.11616078e-02       6.58877255e-03       1.08712299e-03       2.62530458e+00       1.68365324e-02       1.47246333e-02       2.70296160e-03       1.32273420e-01       8.82552708e-05       5.56495692e-05       5.84114234e-07       
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       2.00000000e-01       6.40031658e-01       6.75065984e-02       5.00361888e-01       4.65255704e-03       6.86350158e-03       5.97326422e-04       2.68512689e+00       6.57399970e-03       1.41267969e-02       1.41127790e-03       2.05609393e-02       9.99973790e-06       1.77797131e-05       4.38187689e-07       
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       5.00000000e-01       2.63828466e-01       1.23960409e-02       4.85089836e-01       3.14989236e-03       5.40322201e-03       3.20733294e-04       2.66116915e+00       4.67404364e-03       1.12695202e-02       8.05760298e-04       6.68010465e-02       3.50040646e-05       4.19148765e-05       8.14747276e-07       
8.00000000e-01       1.78885438e+00       6.78000000e-01       0.00000000e+00       1.00000000e+00       6.28254729e-02       1.03956877e-02       4.82319260e-01       7.06281155e-03       3.81818483e-03       5.53350856e-04       2.65651050e+00       1.02050572e-02       7.88237660e-03       1.34192040e-03       1.32626398e-01       6.49041690e-05       5.70858286e-05       1.24110449e-06       
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       7.38179590e-01       9.74409265e-03       5.17124972e-01       2.16613401e-03       5.02944916e-03       2.60386382e-04       2.70748533e+00       3.10931351e-03       9.75413110e-03       5.93218524e-04       2.05369356e-02       7.99308509e-06       1.76786729e-05       2.75952186e-07       
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       2.83138762e-01       1.66170175e-02       5.01728957e-01       2.76641892e-03       4.25236400e-03       2.50545562e-04       2.68380448e+00       3.95887167e-03       8.44636366e-03       5.85761403e-04       6.67590446e-02       2.65374312e-05       4.22645006e-05       5.37168861e-07       
8.00000000e-01       1.78885438e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       9.43090355e-02       9.20405879e-03       4.97282245e-01       5.27318555e-03       3.44926791e-03       6.28849840e-04       2.67551652e+00       7.72552135e-03       6.70430516e-03       1.46714456e-03       1.32399904e-01       6.42488556e-05       5.67546111e-05       8.34397053e-07       
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       2.00000000e-01       7.78840055e-01       1.14536738e-02       5.68207722e-01       5.75393040e-04       1.51237313e-03       5.79337371e-05       2.76926421e+00       7.08977490e-04       2.10182018e-03       1.10684374e-04       2.03362666e-02       8.03903023e-06       1.78249915e-05       3.47807194e-07       
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       5.00000000e-01       3.67556842e-01       1.12626542e-02       5.48275846e-01       9.42461523e-04       1.53297481e-03       5.91868116e-05       2.74107446e+00       1.23149295e-03       2.31143521e-03       1.15865159e-04       6.65713747e-02       2.39223492e-05       4.31653880e-05       6.74775544e-07       
8.00000000e-01       1.78885438e+00       6.90000000e-01       0.00000000e+00       1.00000000e+00       1.10492135e-01       1.86342328e-02       5.37015568e-01       1.74475322e-03       1.45704437e-03       1.57493358e-04       2.72439634e+00       2.52016916e-03       2.23179313e-03       3.29241363e-04       1.32368451e-01       3.66539993e-05       5.76599498e-05       9.69264812e-07       
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       7.83160858e-01       1.11106196e-02       5.91842405e-01       2.67088898e-04       1.05991013e-03       1.33836664e-05       2.78998078e+00       1.12805970e-03       5.91378685e-03       3.07706020e-03       2.01627341e-02       7.58691571e-06       1.75076232e-05       2.64103223e-07       
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       3.77421623e-01       1.19836116e-02       5.70935762e-01       6.85177686e-04       1.12072049e-03       3.45363000e-05       2.76335637e+00       8.95919215e-04       1.45261456e-03       6.43828531e-05       6.63421255e-02       2.45264916e-05       4.27114849e-05       8.14196945e-07       
8.00000000e-01       1.78885438e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       1.29886727e-01       1.12461481e-02       5.61988810e-01       1.38164537e-03       5.07568635e-04       5.62533688e-04       2.75356083e+00       5.26537787e-03       -1.22537944e-02      1.37054978e-02       1.32540921e-01       2.14329635e-04       2.46202108e-05       3.19080055e-05       
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       2.00000000e-01       5.92541939e-01       5.25310091e-03       1.45154354e-01       2.82616023e-04       6.80323974e-04       7.72146196e-06       2.17248457e+00       6.36311239e-04       3.34954342e-03       3.75674894e-05       1.99265046e-02       1.24736733e-05       1.70431317e-05       3.93313257e-07       
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       5.00000000e-01       1.08722921e-01       1.33293872e-02       1.52003353e-01       9.92863995e-04       7.45391472e-04       2.56248853e-05       2.18092021e+00       2.00647298e-03       3.51122977e-03       1.10937170e-04       6.59011080e-02       4.94105802e-05       4.17381331e-05       9.77721171e-07       
8.50000000e-01       1.84390889e+00       6.00000000e-01       0.00000000e+00       1.00000000e+00       1.17902936e-02       3.34629255e-03       1.56831978e-01       3.95929830e-03       7.55789174e-04       1.13707526e-04       2.18549357e+00       8.42959326e-03       3.13531673e-03       4.99429721e-04       1.32555083e-01       2.86121857e-04       6.22829888e-05       5.09698816e-06       
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       2.00000000e-01       6.03628545e-01       1.00973092e-02       1.57801178e-01       3.32637651e-04       7.97414075e-04       6.65722661e-06       2.19555825e+00       7.38458380e-04       3.66573297e-03       2.27550073e-05       1.99798184e-02       1.40465548e-05       1.75058451e-05       4.09564268e-07       
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       5.00000000e-01       1.24924854e-01       6.95483189e-03       1.66408997e-01       5.48568445e-04       8.44370233e-04       3.85599185e-05       2.20682999e+00       1.22729800e-03       3.75327953e-03       1.48358948e-04       6.60170430e-02       5.09337644e-05       4.16848981e-05       6.17683770e-07       
8.50000000e-01       1.84390889e+00       6.10000000e-01       0.00000000e+00       1.00000000e+00       1.10361413e-02       2.02557466e-03       1.76503542e-01       4.58205960e-03       8.01188140e-04       1.17060444e-04       2.22505277e+00       9.33228332e-03       3.31969209e-03       4.34176009e-04       1.32569315e-01       3.15350328e-04       5.11937922e-05       4.96464550e-06       
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       2.00000000e-01       5.69114175e-01       1.11875522e-02       1.74365695e-01       4.62194370e-04       1.01543179e-03       1.58605821e-05       2.22556560e+00       1.05810918e-03       4.28542187e-03       6.84563408e-05       2.00478135e-02       1.72208116e-05       1.79018245e-05       4.68332526e-07       
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       5.00000000e-01       9.98473730e-02       8.81940794e-03       1.83124271e-01       7.74967350e-04       1.02610129e-03       4.21970941e-05       2.23634312e+00       1.52280884e-03       4.15437038e-03       1.80710964e-04       6.61807618e-02       7.27028945e-05       4.10894288e-05       5.84535337e-07       
8.50000000e-01       1.84390889e+00       6.20000000e-01       0.00000000e+00       1.00000000e+00       2.27880922e-02       4.35573969e-03       1.95842111e-01       3.09916023e-03       1.34930976e-03       8.28444975e-05       2.25790912e+00       6.41484038e-03       5.30178384e-03       3.25206101e-04       1.32419685e-01       1.88018881e-04       5.84277162e-05       3.63318776e-06       
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       2.00000000e-01       6.02677036e-01       1.71692946e-02       1.93376302e-01       6.40071810e-04       1.25044659e-03       3.48656170e-05       2.25902328e+00       1.27471717e-03       4.86256727e-03       1.22260630e-04       2.01289061e-02       1.13678661e-05       1.71818894e-05       6.35074766e-07       
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       5.00000000e-01       1.24779697e-01       9.77118749e-03       2.06216106e-01       1.44578571e-03       1.44296173e-03       7.02541396e-05       2.27763935e+00       2.62714798e-03       5.46793037e-03       2.48287408e-04       6.61616974e-02       6.08114045e-05       4.33524166e-05       8.03903917e-07       
8.50000000e-01       1.84390889e+00       6.30000000e-01       0.00000000e+00       1.00000000e+00       2.12351262e-02       3.63956734e-03       2.16903053e-01       3.45325302e-03       1.58334984e-03       2.22410020e-04       2.29274022e+00       6.97802027e-03       5.73519969e-03       8.26092599e-04       1.32092399e-01       2.24008825e-04       5.38938949e-05       1.58463568e-06       
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       2.00000000e-01       6.09865778e-01       8.93835004e-03       2.20769653e-01       8.27613939e-04       1.81053278e-03       5.77395692e-05       2.30683282e+00       1.50647981e-03       6.28452189e-03       1.81285051e-04       2.02266454e-02       1.11514129e-05       1.77425143e-05       4.38066879e-07       
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       5.00000000e-01       1.28779940e-01       7.92770727e-03       2.33879508e-01       1.07803733e-03       1.87629240e-03       9.23485302e-05       2.32496024e+00       1.74488459e-03       6.31000659e-03       2.78630680e-04       6.63854740e-02       6.52910156e-05       4.26930084e-05       4.94573950e-07       
8.50000000e-01       1.84390889e+00       6.40000000e-01       0.00000000e+00       1.00000000e+00       1.67968761e-02       3.26924651e-03       2.38662522e-01       9.80521802e-03       1.89942137e-03       6.30677886e-04       2.33120540e+00       1.74083082e-02       6.48823172e-03       1.71681801e-03       1.32134336e-01       2.83076669e-04       5.86795220e-05       3.20909417e-06       
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       2.00000000e-01       5.95812920e-01       1.27681712e-02       2.64037102e-01       2.01214240e-03       3.43216912e-03       2.37122376e-04       2.37949074e+00       3.41151201e-03       1.02183944e-02       6.10560475e-04       2.03747643e-02       1.79414916e-05       1.73309845e-05       3.82432011e-07       
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       5.00000000e-01       1.51057749e-01       7.22198322e-03       2.80273867e-01       1.70916663e-03       3.31182084e-03       1.90362251e-04       2.40158881e+00       3.02189891e-03       9.69021829e-03       5.12300280e-04       6.65581832e-02       4.97457830e-05       4.26603594e-05       6.21718034e-07       
8.50000000e-01       1.84390889e+00       6.50000000e-01       0.00000000e+00       1.00000000e+00       2.25529052e-02       5.37480263e-03       2.97300244e-01       1.21786238e-02       3.57469016e-03       1.15286550e-03       2.42728112e+00       2.06608159e-02       1.00769220e-02       2.94757173e-03       1.32357460e-01       2.11683264e-04       5.47671677e-05       2.48241347e-06       
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       2.00000000e-01       6.39421680e-01       1.39193061e-02       2.73574301e-01       1.94621980e-03       3.64472204e-03       1.70435799e-04       2.39497187e+00       3.28649270e-03       1.05899264e-02       4.31398132e-04       2.03851125e-02       1.77468337e-05       1.78179562e-05       5.01168073e-07       
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       5.00000000e-01       1.07301608e-01       3.04430188e-02       2.80309448e-01       8.11689545e-03       3.27103547e-03       7.89247820e-04       2.40190216e+00       1.28104428e-02       9.72970391e-03       1.87030739e-03       6.65309885e-02       6.62553283e-05       4.38340412e-05       1.15536337e-06       
8.50000000e-01       1.84390889e+00       6.52000000e-01       0.00000000e+00       1.00000000e+00       2.79874674e-02       5.90791982e-03       3.08660882e-01       5.65834570e-03       3.98019470e-03       3.90393801e-04       2.44530726e+00       9.79552840e-03       1.09637083e-02       1.07477101e-03       1.32424046e-01       1.20933785e-04       5.84122389e-05       1.80500425e-06       
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       2.00000000e-01       6.15462135e-01       1.14182914e-02       2.90761644e-01       2.57403754e-03       4.68942246e-03       3.19730573e-04       2.42270412e+00       4.19962373e-03       1.29321612e-02       7.89729353e-04       2.04186311e-02       2.04273048e-05       1.72980978e-05       3.99323959e-07       
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       5.00000000e-01       1.65679692e-01       6.89598099e-03       3.12547997e-01       4.12429134e-03       4.68747566e-03       4.21376974e-04       2.45389268e+00       6.72596276e-03       1.27400168e-02       1.05600496e-03       6.65234263e-02       4.49856340e-05       4.29552932e-05       5.32863778e-07       
8.50000000e-01       1.84390889e+00       6.54000000e-01       0.00000000e+00       1.00000000e+00       2.45078737e-02       4.08593908e-03       3.41361562e-01       1.28776040e-02       5.15489098e-03       6.72516824e-04       2.49809749e+00       2.09520107e-02       1.37778026e-02       1.97268652e-03       1.32208143e-01       1.52042384e-04       6.02552601e-05       2.21130909e-06       
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       2.00000000e-01       6.55295849e-01       1.29730510e-02       3.04686960e-01       2.95340477e-03       5.25660635e-03       3.07727096e-04       2.44477275e+00       4.75195087e-03       1.40810245e-02       7.26608921e-04       2.04612027e-02       1.43067370e-05       1.72029270e-05       4.43915762e-07       
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       5.00000000e-01       1.80923551e-01       1.14392480e-02       3.24559358e-01       3.98426428e-03       5.27389935e-03       2.29756690e-04       2.47198676e+00       6.51115520e-03       1.38970512e-02       5.59851097e-04       6.66238522e-02       5.06590406e-05       4.25749206e-05       1.00196989e-06       
8.50000000e-01       1.84390889e+00       6.56000000e-01       0.00000000e+00       1.00000000e+00       2.43886102e-02       3.88962074e-03       3.48324211e-01       1.07285307e-02       6.52412102e-03       7.31946540e-04       2.50666969e+00       1.71736039e-02       1.67785679e-02       1.99439431e-03       1.32391371e-01       1.92030971e-04       5.48995829e-05       1.75441185e-06       
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       2.00000000e-01       6.47740512e-01       1.12422532e-02       3.23136310e-01       3.38219585e-03       5.77420908e-03       2.47000126e-04       2.47409420e+00       5.42962009e-03       1.48787160e-02       5.77403621e-04       2.04681321e-02       1.36666338e-05       1.79395364e-05       3.84078650e-07       
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       5.00000000e-01       1.90523264e-01       1.25936494e-02       3.43642920e-01       4.55444170e-03       5.57640276e-03       3.99423703e-04       2.50200639e+00       7.20522902e-03       1.41774998e-02       9.52232634e-04       6.66474603e-02       3.60746072e-05       4.35550933e-05       6.50899894e-07       
8.50000000e-01       1.84390889e+00       6.58000000e-01       0.00000000e+00       1.00000000e+00       3.93639344e-02       5.52172205e-03       3.77376454e-01       1.06516916e-02       5.96121483e-03       5.95644109e-04       2.55280916e+00       1.67197732e-02       1.47494104e-02       1.58567556e-03       1.32232215e-01       1.49861878e-04       5.55617017e-05       1.09822988e-06       
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       2.00000000e-01       6.55830546e-01       9.65370730e-03       3.44359100e-01       3.45383343e-03       6.80336939e-03       1.34171363e-04       2.50652353e+00       5.57487354e-03       1.69277625e-02       3.43215709e-04       2.05023470e-02       1.10399249e-05       1.77226067e-05       3.40442653e-07       
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       5.00000000e-01       2.02866561e-01       8.00520906e-03       3.65111226e-01       3.79593508e-03       6.26833891e-03       2.57719101e-04       2.53450151e+00       5.88382011e-03       1.54376485e-02       5.85345434e-04       6.66928300e-02       3.33819269e-05       4.22862839e-05       5.76238712e-07       
8.50000000e-01       1.84390889e+00       6.60000000e-01       0.00000000e+00       1.00000000e+00       4.39173252e-02       9.84016624e-03       3.86139947e-01       1.09183020e-02       5.08592647e-03       4.38290895e-04       2.56583211e+00       1.71026673e-02       1.19514113e-02       1.23716119e-03       1.32391331e-01       1.11487760e-04       5.82632974e-05       1.36527445e-06       
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       2.00000000e-01       6.76982090e-01       1.07238817e-02       3.78858546e-01       3.32366483e-03       7.25186917e-03       1.71521144e-04       2.55934001e+00       5.17621441e-03       1.72078730e-02       4.63003640e-04       2.05386383e-02       1.82714308e-05       1.81332917e-05       6.01851855e-07       
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       5.00000000e-01       2.07925124e-01       1.11908621e-02       3.86818167e-01       4.28461299e-03       5.42222293e-03       2.74987486e-04       2.56810449e+00       6.55610340e-03       1.27865526e-02       6.78792828e-04       6.67309133e-02       4.15648219e-05       4.23935085e-05       5.56330117e-07       
8.50000000e-01       1.84390889e+00       6.62000000e-01       0.00000000e+00       1.00000000e+00       5.51695652e-02       4.42031278e-03       3.95577747e-01       4.65099817e-03       5.99645845e-03       5.35273859e-04       2.57827765e+00       6.98541027e-03       1.42878734e-02       1.32622157e-03       1.32219287e-01       9.39559249e-05       5.88325964e-05       1.12306877e-06       
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       2.00000000e-01       6.63499549e-01       1.50483424e-02       3.99801706e-01       4.59925348e-03       7.40821367e-03       2.16569109e-04       2.58999579e+00       6.89442517e-03       1.69909124e-02       5.10629027e-04       2.05203126e-02       1.37531740e-05       1.80737998e-05       4.49162428e-07       
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       5.00000000e-01       2.24027208e-01       1.38117024e-02       4.08448671e-01       5.00987293e-03       5.50210582e-03       2.83817880e-04       2.59967012e+00       7.68441456e-03       1.25724604e-02       7.41206916e-04       6.67490887e-02       1.65834350e-05       4.23948727e-05       6.32020263e-07       
8.50000000e-01       1.84390889e+00       6.64000000e-01       0.00000000e+00       1.00000000e+00       5.10146275e-02       1.02066785e-02       4.12575306e-01       7.95440161e-03       5.63530094e-03       5.22034632e-04       2.60408590e+00       1.23436024e-02       1.26447261e-02       1.33698665e-03       1.32135755e-01       8.69695841e-05       5.70273258e-05       1.22260862e-06       
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       2.00000000e-01       7.03182205e-01       9.69700002e-03       4.20459881e-01       3.92480979e-03       6.69647389e-03       2.37406237e-04       2.62014108e+00       5.88736564e-03       1.47934138e-02       5.94765299e-04       2.05531372e-02       6.59444716e-06       1.76596814e-05       3.48083061e-07       
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       5.00000000e-01       2.58208018e-01       8.44240068e-03       4.33135474e-01       4.58819560e-03       4.54469933e-03       3.30532582e-04       2.63590667e+00       7.00248981e-03       9.90586526e-03       8.39930781e-04       6.67623264e-02       1.98000169e-05       4.22739586e-05       8.58469969e-07       
8.50000000e-01       1.84390889e+00       6.66000000e-01       0.00000000e+00       1.00000000e+00       7.00559076e-02       8.74180812e-03       4.31171455e-01       7.00684100e-03       4.12427585e-03       3.09258779e-04       2.63104198e+00       1.03821747e-02       9.01881577e-03       8.05420040e-04       1.32229491e-01       1.17803568e-04       5.63961039e-05       8.33638491e-07       
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       2.00000000e-01       7.06852481e-01       7.53820413e-03       4.47273451e-01       4.81827642e-03       5.72121007e-03       3.12593657e-04       2.65846638e+00       7.12264906e-03       1.20204823e-02       7.77863090e-04       2.05550463e-02       1.09896928e-05       1.74295329e-05       3.96902941e-07       
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       5.00000000e-01       2.52441755e-01       1.03079884e-02       4.42396195e-01       3.44241738e-03       4.18149952e-03       2.42314420e-04       2.64821367e+00       5.18928651e-03       8.78233652e-03       6.02263190e-04       6.67776694e-02       3.48367333e-05       4.30120372e-05       6.24331129e-07       
8.50000000e-01       1.84390889e+00       6.68000000e-01       0.00000000e+00       1.00000000e+00       6.22604938e-02       6.06160510e-03       4.42806085e-01       8.77887036e-03       3.51677331e-03       5.58351532e-04       2.64667145e+00       1.30655939e-02       7.40883449e-03       1.42590503e-03       1.32500685e-01       9.78978299e-05       5.51754782e-05       3.34454942e-07       
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       2.00000000e-01       7.36372784e-01       1.54343076e-02       4.65354494e-01       3.65924556e-03       4.84502463e-03       3.14009796e-04       2.68329127e+00       5.34831919e-03       9.81220703e-03       7.35445495e-04       2.05405896e-02       8.59029199e-06       1.69689055e-05       2.70993543e-07       
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       5.00000000e-01       2.69051058e-01       1.01559011e-02       4.60814232e-01       3.78341607e-03       3.73169485e-03       3.54651132e-04       2.67375411e+00       5.66701520e-03       7.55110531e-03       8.54914857e-04       6.66947924e-02       3.40772468e-05       4.34309226e-05       1.14216875e-06       
8.50000000e-01       1.84390889e+00       6.70000000e-01       0.00000000e+00       1.00000000e+00       8.49173416e-02       6.18282990e-03       4.57725100e-01       4.17454434e-03       3.02126399e-03       3.15735587e-04       2.66648601e+00       6.20236347e-03       6.07301461e-03       7.46707516e-04       1.32315878e-01       5.73752760e-05       5.86127428e-05       7.05351958e-07       
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       2.00000000e-01       7.40328742e-01       1.11219392e-02       4.75848242e-01       2.57029286e-03       4.35631167e-03       1.61677236e-04       2.69683513e+00       3.63853655e-03       8.54493552e-03       3.73354449e-04       2.05183667e-02       5.66515773e-06       1.75358083e-05       3.33971533e-07       
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       5.00000000e-01       2.74738866e-01       7.75379754e-03       4.65818044e-01       3.32765280e-03       3.22813630e-03       1.58004397e-04       2.67968482e+00       4.82256559e-03       6.32857994e-03       3.86154057e-04       6.67046149e-02       1.95979968e-05       4.29175144e-05       7.66601872e-07       
8.50000000e-01       1.84390889e+00       6.72000000e-01       0.00000000e+00       1.00000000e+00       6.96788141e-02       9.33664555e-03       4.63364694e-01       4.91192670e-03       2.52546495e-03       4.41677580e-04       2.67401310e+00       7.15526457e-03       4.90398866e-03       1.06404934e-03       1.32429846e-01       7.76565749e-05       5.72442600e-05       1.09597266e-06       
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       2.00000000e-01       7.52644628e-01       1.08940925e-02       4.96753581e-01       1.74034649e-03       2.83785440e-03       1.46197712e-04       2.72512769e+00       2.45372542e-03       5.06908724e-03       3.16646222e-04       2.04928455e-02       9.17089824e-06       1.79688952e-05       4.83240433e-07       
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       5.00000000e-01       3.03103662e-01       1.30376934e-02       4.78636572e-01       2.82253637e-03       2.73129277e-03       1.94112908e-04       2.69650416e+00       4.02326839e-03       5.12208001e-03       4.36611445e-04       6.66989531e-02       1.67629695e-05       4.26077990e-05       5.74345657e-07       
8.50000000e-01       1.84390889e+00       6.74000000e-01       0.00000000e+00       1.00000000e+00       9.34519454e-02       9.79440573e-03       4.79232644e-01       2.63114440e-03       1.96897779e-03       2.50030368e-04       2.69538605e+00       3.72422479e-03       3.45679123e-03       5.69725608e-04       1.32387148e-01       8.34258411e-05       5.86556646e-05       5.60120967e-07       
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       2.00000000e-01       7.50536559e-01       8.33809167e-03       5.02791569e-01       1.67733374e-03       2.66700656e-03       1.81656063e-04       2.73179705e+00       2.38658996e-03       4.64173866e-03       3.91631806e-04       2.04563550e-02       8.94593185e-06       1.75846678e-05       3.84669262e-07       
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       5.00000000e-01       3.34825111e-01       1.10255802e-02       4.89019301e-01       1.81460212e-03       2.34631534e-03       1.31704078e-04       2.70972848e+00       2.58350600e-03       4.21307342e-03       2.92572177e-04       6.66322826e-02       2.33159615e-05       4.16554923e-05       4.36026292e-07       
8.50000000e-01       1.84390889e+00       6.76000000e-01       0.00000000e+00       1.00000000e+00       1.12206264e-01       9.34953856e-03       4.82666223e-01       1.94696398e-03       1.86243817e-03       1.25267660e-04       2.69868225e+00       2.83874326e-03       3.17273684e-03       2.92411207e-04       1.32296460e-01       3.30419642e-05       5.72697849e-05       6.39396295e-07       
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       2.00000000e-01       7.50284427e-01       6.58587974e-03       5.12650446e-01       1.37950452e-03       2.00722445e-03       1.10801644e-04       2.74400561e+00       1.89126556e-03       3.19362974e-03       2.26962361e-04       2.04395029e-02       8.64069690e-06       1.77804108e-05       4.19534053e-07       
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       5.00000000e-01       2.12238338e-01       8.20707654e-02       4.97209717e-01       2.93855830e-03       1.79008830e-03       1.37412933e-04       2.72156817e+00       3.64270012e-03       3.01040808e-03       3.19200743e-04       6.66340406e-02       4.38079426e-05       4.27813005e-05       9.47739494e-07       
8.50000000e-01       1.84390889e+00       6.78000000e-01       0.00000000e+00       1.00000000e+00       1.05785488e-01       1.07339733e-02       4.88788411e-01       2.43012374e-03       1.76799374e-03       1.55876345e-04       2.70555423e+00       3.48040846e-03       3.05389929e-03       3.47730021e-04       1.32251351e-01       4.70961955e-05       5.70574017e-05       7.50068440e-07       
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       2.00000000e-01       7.64727978e-01       1.03585582e-02       5.16259608e-01       1.16187636e-03       2.12504387e-03       1.04485697e-04       2.74710344e+00       1.59556326e-03       3.43188902e-03       2.18782196e-04       2.04142879e-02       9.92642466e-06       1.73919102e-05       3.58544787e-07       
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       5.00000000e-01       1.23574725e-01       1.06590326e-01       4.93092235e-01       9.86865281e-03       1.85384441e-03       1.44573028e-04       2.71809851e+00       8.43138997e-03       3.34304680e-03       5.95996558e-04       6.66015017e-02       6.17847561e-05       4.15682165e-05       1.60501164e-06       
8.50000000e-01       1.84390889e+00       6.80000000e-01       0.00000000e+00       1.00000000e+00       1.08429576e-01       1.65312985e-02       4.95577224e-01       2.14050432e-03       1.58409545e-03       1.95862378e-04       2.71411860e+00       2.97548170e-03       2.60776499e-03       4.46829982e-04       1.32342738e-01       1.99982786e-05       5.69015857e-05       5.82108991e-07       
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       2.00000000e-01       7.84923371e-01       5.62851242e-03       5.45483090e-01       3.62090803e-04       1.22025188e-03       2.02818851e-05       2.77801231e+00       4.63124473e-04       1.55591847e-03       3.66690984e-05       2.02518940e-02       8.26438772e-06       1.73787059e-05       3.91239046e-07       
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       5.00000000e-01       3.60505912e-01       9.42361372e-03       5.27753603e-01       5.51130955e-04       1.25416158e-03       3.71630811e-05       2.75201976e+00       7.31173102e-04       1.73592208e-03       7.32264739e-05       6.63954932e-02       3.34197831e-05       4.32676396e-05       5.41189870e-07       
8.50000000e-01       1.84390889e+00       6.90000000e-01       0.00000000e+00       1.00000000e+00       1.31475337e-01       8.46659951e-03       5.20716155e-01       1.58049278e-03       1.18351743e-03       5.03310456e-05       2.73929957e+00       2.14499670e-03       1.68539923e-03       9.77613242e-05       1.32269530e-01       4.75483852e-05       5.82749401e-05       5.47002317e-07       
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       2.00000000e-01       7.86926698e-01       1.34730866e-02       5.65346414e-01       2.94237695e-04       1.01588758e-03       1.02826741e-05       2.79566024e+00       3.68745526e-04       1.13926627e-03       1.76306387e-05       2.01201048e-02       6.87451521e-06       1.72377854e-05       2.96445537e-07       
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       5.00000000e-01       3.79033273e-01       8.28193656e-03       5.47906043e-01       3.80029392e-04       9.83560820e-04       1.77373193e-05       2.77080860e+00       5.19688893e-04       1.19329419e-03       3.16633935e-05       6.62688158e-02       1.99833119e-05       4.25846888e-05       6.32041405e-07       
8.50000000e-01       1.84390889e+00       7.00000000e-01       0.00000000e+00       1.00000000e+00       8.92626076e-02       3.83875959e-02       5.37330945e-01       7.50730373e-04       1.00024945e-03       5.07494374e-05       2.75653797e+00       1.56700942e-03       1.29271676e-03       9.43250919e-05       1.32169927e-01       8.18357908e-05       5.64499513e-05       7.02800139e-07       

